Mapping between $\gamma_5$ schemes in the Standard Model Effective Field Theory

We explore the relation between two distinct prescriptions for $\gamma_5$ in dimensional regularization -- the Breitenlohner Maison t'Hooft Veltman (BMHV) scheme and Naive Dimensional Regularisation (NDR). The BMHV scheme is the only algebraically consistent scheme, but necessitates chiral symmetry restoring counterterms and it is computationally more expensive, limiting its practical use. We show how the quantum effective action can be translated between both schemes and present these translation rules for the Wilson Coefficients of the Standard Model Effective Field Theory (SMEFT), that can easily be implemented into automated tools for SMEFT computations. Finally, we examine how this scheme dependence manifests itself in matching calculations, identifying the cases in which the dependence cancels in the final result. To examplify this, we consider a concrete UV scenario matched onto the SMEFT at one-loop order in both schemes. Our work aims to facilitate more accurate SMEFT computations and can be considered as a first step towards a comprehensive map between the two continuation schemes.

==> anc/matching_BMHV.dat <==
MatchingResultBMHV = {alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
     alphaO3G -> -g3^3/(2880*M^2*Pi^2), alphaO3Gt -> 0, alphaO3W -> alphaO3W, 
     alphaO3Wt -> alphaO3Wt, alphaOH -> (lam^2*yTu[fl1]*yTubar[fl1])/
        (4*M^2*Pi^2) + (lam*yd[fl1, fl3]*ydbar[fl2, fl3]*yTu[fl2]*
         yTubar[fl1])/(32*M^2*Pi^2) - (3*lam*yd[fl3, fl2]*ydbar[fl3, fl1]*
         yTu[fl2]*yTubar[fl1])/(32*M^2*Pi^2) + 
       (3*yd[fl3, fl4]*yd[fl5, fl2]*ydbar[fl3, fl1]*ydbar[fl5, fl4]*yTu[fl2]*
         yTubar[fl1])/(64*M^2*Pi^2) + (lam*yd[fl2, fl3]*ydbar[fl1, fl3]*
         yTu[fl1]*yTubar[fl2])/(32*M^2*Pi^2) - 
       (3*lam*yd[fl3, fl1]*ydbar[fl3, fl2]*yTu[fl1]*yTubar[fl2])/
        (32*M^2*Pi^2) + (3*yd[fl3, fl1]*yd[fl5, fl4]*ydbar[fl3, fl4]*
         ydbar[fl5, fl2]*yTu[fl1]*yTubar[fl2])/(64*M^2*Pi^2) - 
       (lam*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(8*M^2*Pi^2) + 
       (yd[fl3, fl4]*ydbar[fl3, fl2]*yTu[fl1]*yTubar[fl2]*yu[fl4, fl5]*
         yubar[fl1, fl5])/(64*M^2*Pi^2) - (lam*yTu[fl2]*yTubar[fl1]*
         yu[fl1, fl3]*yubar[fl2, fl3])/(8*M^2*Pi^2) + 
       (yd[fl3, fl4]*ydbar[fl3, fl1]*yTu[fl2]*yTubar[fl1]*yu[fl4, fl5]*
         yubar[fl2, fl5])/(64*M^2*Pi^2) - (3*lam*yTu[fl2]*yTubar[fl1]*
         yu[fl3, fl2]*yubar[fl3, fl1])/(32*M^2*Pi^2) + 
       (yTu[fl2]*yTubar[fl1]*yu[fl3, fl4]*yu[fl4, fl5]*yubar[fl2, fl5]*
         yubar[fl3, fl1])/(64*M^2*Pi^2) - (3*lam*yTu[fl1]*yTubar[fl2]*
         yu[fl3, fl1]*yubar[fl3, fl2])/(32*M^2*Pi^2) + 
       (lam*(6*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
          6*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
           yTubar[fl1] - 6*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
          3*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl2]*yTubar[fl3] + 
          16*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
          12*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
           yubar[fl1, fl3] - 12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*
           yu[fl2, fl3]*yubar[fl1, fl3] + 6*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*
           yubar[fl3, fl2]))/(16*M^2*Pi^2) - 
       (yTu[fl1]*yTubar[fl2]*yu[fl2, fl5]*yu[fl5, fl4]*yubar[fl1, fl3]*
         yubar[fl3, fl4])/(64*M^2*Pi^2) + (3*yTu[fl2]*yTubar[fl1]*
         yu[fl3, fl2]*yu[fl4, fl5]*yubar[fl3, fl5]*yubar[fl4, fl1])/
        (64*M^2*Pi^2) - (yd[fl3, fl5]*ydbar[fl3, fl4]*yTu[fl1]*yTubar[fl2]*
         yu[fl5, fl1]*yubar[fl4, fl2])/(64*M^2*Pi^2) + 
       (yTu[fl1]*yTubar[fl2]*yu[fl4, fl5]*yu[fl5, fl3]*yubar[fl1, fl3]*
         yubar[fl4, fl2])/(64*M^2*Pi^2) - (yTu[fl1]*yTubar[fl2]*yu[fl3, fl5]*
         yu[fl5, fl1]*yubar[fl3, fl4]*yubar[fl4, fl2])/(64*M^2*Pi^2) + 
       (3*yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*yu[fl4, fl5]*yubar[fl2, fl5]*
         yubar[fl4, fl3])/(64*M^2*Pi^2) + (yd[fl3, fl2]*ydbar[fl3, fl4]*
         yTu[fl2]*yTubar[fl1]*yu[fl1, fl5]*yubar[fl4, fl5])/(64*M^2*Pi^2) + 
       (yd[fl3, fl1]*ydbar[fl3, fl4]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl5]*
         yubar[fl4, fl5])/(64*M^2*Pi^2) + (3*yTu[fl1]*yTubar[fl2]*
         yu[fl2, fl5]*yu[fl4, fl3]*yubar[fl1, fl3]*yubar[fl4, fl5])/
        (64*M^2*Pi^2) + (3*yTu[fl1]*yTubar[fl2]*yu[fl3, fl5]*yu[fl4, fl1]*
         yubar[fl3, fl2]*yubar[fl4, fl5])/(64*M^2*Pi^2) + 
       (yTu[fl1]*yTubar[fl2]*yu[fl2, fl5]*yu[fl3, fl1]*yubar[fl3, fl4]*
         yubar[fl4, fl5])/(64*M^2*Pi^2) - (yd[fl3, fl4]*ydbar[fl3, fl5]*
         yTu[fl2]*yTubar[fl1]*yu[fl4, fl2]*yubar[fl5, fl1])/(64*M^2*Pi^2) - 
       (yTu[fl2]*yTubar[fl1]*yu[fl3, fl4]*yu[fl4, fl2]*yubar[fl3, fl5]*
         yubar[fl5, fl1])/(64*M^2*Pi^2) + (yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*
         yu[fl4, fl2]*yubar[fl4, fl5]*yubar[fl5, fl3])/(64*M^2*Pi^2) - 
       (yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*yu[fl3, fl4]*yubar[fl2, fl5]*
         yubar[fl5, fl4])/(64*M^2*Pi^2) + 
       (12*yTu[fl1]*yTu[fl2]*yTu[fl3]*yTubar[fl1]*yTubar[fl2]*yTubar[fl3] - 
         6*yd[fl1, fl2]*yd[fl3, fl4]*ydbar[fl1, fl4]*ydbar[fl3, fl5]*yTu[fl2]*
          yTubar[fl5] - 12*yd[fl1, fl2]*yd[fl3, fl4]*ydbar[fl1, fl5]*
          ydbar[fl3, fl2]*yTu[fl4]*yTubar[fl5] + 72*yTu[fl1]*yTu[fl2]*
          yTubar[fl1]*yTubar[fl3]*yu[fl3, fl4]*yubar[fl2, fl4] - 
         18*yTu[fl1]*yTubar[fl2]*yu[fl3, fl4]*yu[fl4, fl5]*yubar[fl1, fl5]*
          yubar[fl3, fl2] + yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl4]*yTubar[fl5]*
          yu[fl2, fl4]*yubar[fl3, fl5] - 18*yd[fl1, fl2]*ydbar[fl1, fl3]*
          yTu[fl2]*yTubar[fl4]*yu[fl4, fl5]*yubar[fl3, fl5] - 
         6*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yu[fl4, fl5]*yubar[fl3, fl5]*
          yubar[fl4, fl2] - 150*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yu[fl4, fl5]*yubar[fl1, fl5]*yubar[fl4, fl3] - 
         72*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yu[fl4, fl5]*
          yubar[fl1, fl5]*yubar[fl4, fl3] + 72*Log[M^2/\[Mu]^2]*yTu[fl1]*
          yTubar[fl2]*yu[fl2, fl3]*yu[fl4, fl5]*yubar[fl1, fl5]*
          yubar[fl4, fl3] - 18*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl4]*
          yTubar[fl3]*yu[fl2, fl5]*yubar[fl4, fl5] - 18*yTu[fl1]*yTubar[fl2]*
          yu[fl2, fl3]*yu[fl4, fl1]*yubar[fl4, fl5]*yubar[fl5, fl3] - 
         18*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yu[fl3, fl4]*yubar[fl1, fl5]*
          yubar[fl5, fl4] - 12*yTu[fl1]*yTubar[fl2]*yu[fl3, fl4]*yu[fl5, fl1]*
          yubar[fl3, fl2]*yubar[fl5, fl4])/(192*M^2*Pi^2), 
     alphaOHB -> alphaOHB, alphaOHBox -> 
      (yd[fl1, fl3]*ydbar[fl2, fl3]*yTu[fl2]*yTubar[fl1])/(128*M^2*Pi^2) + 
       (yd[fl3, fl2]*ydbar[fl3, fl1]*yTu[fl2]*yTubar[fl1])/(128*M^2*Pi^2) + 
       (yd[fl2, fl3]*ydbar[fl1, fl3]*yTu[fl1]*yTubar[fl2])/(128*M^2*Pi^2) + 
       (yd[fl3, fl1]*ydbar[fl3, fl2]*yTu[fl1]*yTubar[fl2])/(128*M^2*Pi^2) + 
       (yTu[fl2]*yTubar[fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(128*M^2*Pi^2) + 
       (yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yubar[fl3, fl2])/(128*M^2*Pi^2) + 
       (6*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
         6*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
         6*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
          yTubar[fl1] - 4*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] - 
         3*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl2]*yTubar[fl3] + 
         26*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
         12*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
         12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3] + 4*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*
          yubar[fl3, fl2])/(64*M^2*Pi^2), alphaOHBt -> alphaOHBt, 
     alphaOHD -> -(yd[fl1, fl3]*ydbar[fl2, fl3]*yTu[fl2]*yTubar[fl1])/
        (64*M^2*Pi^2) - (yd[fl2, fl3]*ydbar[fl1, fl3]*yTu[fl1]*yTubar[fl2])/
        (64*M^2*Pi^2) + (yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (64*M^2*Pi^2) + (yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (64*M^2*Pi^2) + (-6*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
          yTubar[fl1] - 6*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
          yTubar[fl1] + 6*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*
          yTu[fl3]*yTubar[fl1] - 3*yTu[fl1]*yTu[fl2]*yTubar[fl1]*
          yTubar[fl2] - 4*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl2]*yTubar[fl3] + 
         6*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
         6*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
         6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3] + yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*
          yubar[fl3, fl2])/(32*M^2*Pi^2), alphaOHG -> 
      (g3^2*yTu[fl1]*yTubar[fl1])/(96*M^2*Pi^2), alphaOHGt -> 0, 
     alphaOHW -> alphaOHW, alphaOHWB -> alphaOHWB, alphaOHWBt -> alphaOHWBt, 
     alphaOHWt -> alphaOHWt, alphaOlambda -> 
      lam - (lam*muH^2*yTu[fl1]*yTubar[fl1])/(4*M^2*Pi^2) - 
       (muH^2*yd[fl1, fl3]*ydbar[fl2, fl3]*yTu[fl2]*yTubar[fl1])/
        (64*M^2*Pi^2) + (3*muH^2*yd[fl3, fl2]*ydbar[fl3, fl1]*yTu[fl2]*
         yTubar[fl1])/(64*M^2*Pi^2) - (muH^2*yd[fl2, fl3]*ydbar[fl1, fl3]*
         yTu[fl1]*yTubar[fl2])/(64*M^2*Pi^2) + 
       (3*muH^2*yd[fl3, fl1]*ydbar[fl3, fl2]*yTu[fl1]*yTubar[fl2])/
        (64*M^2*Pi^2) + (muH^2*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(16*M^2*Pi^2) + (muH^2*yTu[fl2]*yTubar[fl1]*
         yu[fl1, fl3]*yubar[fl2, fl3])/(16*M^2*Pi^2) + 
       (3*muH^2*yTu[fl2]*yTubar[fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/
        (64*M^2*Pi^2) + (3*muH^2*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*
         yubar[fl3, fl2])/(64*M^2*Pi^2) + (-10*lam*yTu[fl1]*yTubar[fl1] - 
         12*invepsilonbar*lam*yTu[fl1]*yTubar[fl1] + 12*lam*Log[M^2/\[Mu]^2]*
          yTu[fl1]*yTubar[fl1] + 5*yTu[fl1]*yTu[fl2]*yTubar[fl1]*
          yTubar[fl2] + 6*invepsilonbar*yTu[fl1]*yTu[fl2]*yTubar[fl1]*
          yTubar[fl2] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[fl2]*yTubar[fl1]*
          yTubar[fl2] + 4*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl2]*yTubar[fl3] + 
         22*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
         12*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
         12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3] + 4*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*
          yubar[fl3, fl2])/(32*Pi^2) - 
       (muH^2*(6*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
          6*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
           yTubar[fl1] - 6*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
          3*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl2]*yTubar[fl3] + 
          16*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
          12*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
           yubar[fl1, fl3] - 12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*
           yu[fl2, fl3]*yubar[fl1, fl3] + 6*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*
           yubar[fl3, fl2]))/(32*M^2*Pi^2), alphaOmuH2 -> 
      muH^2 - (muH^4*yTu[fl1]*yTubar[fl1])/(16*M^2*Pi^2) + 
       (18*M^2*yTu[fl1]*yTubar[fl1] + 12*invepsilonbar*M^2*yTu[fl1]*
          yTubar[fl1] - 5*muH^2*yTu[fl1]*yTubar[fl1] - 6*invepsilonbar*muH^2*
          yTu[fl1]*yTubar[fl1] - 12*M^2*Log[M^2/\[Mu]^2]*yTu[fl1]*
          yTubar[fl1] + 6*muH^2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])/
        (32*Pi^2), alphaKd[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
     alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
     alphaKe[mif1_, mif2_] -> 0, alphaKebar[mif1_, mif2_] -> 0, 
     alphaKl[mif1_, mif2_] -> 2*KroneckerDelta[mif1, mif2], 
     alphaKlbar[mif1_, mif2_] -> 2*KroneckerDelta[mif1, mif2], 
     alphaKq[mif1_, mif2_] -> KroneckerDelta[mif1, mif2] + 
       (3*M^2*yTu[mif1]*yTubar[mif2] + 2*invepsilonbar*M^2*yTu[mif1]*
          yTubar[mif2] + 6*muH^2*yTu[mif1]*yTubar[mif2] + 
         4*invepsilonbar*muH^2*yTu[mif1]*yTubar[mif2] - 
         2*M^2*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[mif2] - 
         4*muH^2*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[mif2])/(64*M^2*Pi^2), 
     alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2] + 
       (3*M^2*yTu[mif2]*yTubar[mif1] + 2*invepsilonbar*M^2*yTu[mif2]*
          yTubar[mif1] + 6*muH^2*yTu[mif2]*yTubar[mif1] + 
         4*invepsilonbar*muH^2*yTu[mif2]*yTubar[mif1] - 
         2*M^2*Log[M^2/\[Mu]^2]*yTu[mif2]*yTubar[mif1] - 
         4*muH^2*Log[M^2/\[Mu]^2]*yTu[mif2]*yTubar[mif1])/(64*M^2*Pi^2), 
     alphaKu[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
     alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
     alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*(3*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4]))/
       (1440*M^2*Pi^2), alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOHdbar[mif1_, mif2_] -> (-3*yd[fl1, mif1]*ydbar[fl2, mif2]*yTu[fl2]*
         yTubar[fl1] - 6*invepsilonbar*yd[fl1, mif1]*ydbar[fl2, mif2]*
         yTu[fl2]*yTubar[fl1] + 6*Log[M^2/\[Mu]^2]*yd[fl1, mif1]*
         ydbar[fl2, mif2]*yTu[fl2]*yTubar[fl1] - 6*yd[fl1, mif1]*
         ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1] + 16*g3^2*yTu[mif2]*
         yTubar[mif1] - 6*yd[mif3, mif1]*ydbar[fl1, mif2]*yTu[fl1]*
         yTubar[mif3] + 4*yd[mif3, mif1]*ydbar[mif4, mif2]*yTu[mif4]*
         yTubar[mif3])/(384*M^2*Pi^2), alphaOHebar[mif1_, mif2_] -> 0, 
     alphaOHl1bar[mif1_, mif2_] -> 0, alphaOHl3bar[mif1_, mif2_] -> 0, 
     alphaOHq1bar[mif1_, mif2_] -> 
      -(yd[fl1, fl2]*ydbar[mif1, fl2]*yTu[mif2]*yTubar[fl1])/(768*M^2*Pi^2) + 
       (yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*yTubar[fl1])/
        (768*M^2*Pi^2) - (yd[mif2, fl2]*ydbar[fl1, fl2]*yTu[fl1]*
         yTubar[mif1])/(768*M^2*Pi^2) + (yd[mif2, mif3]*ydbar[fl1, mif3]*
         yTu[fl1]*yTubar[mif1])/(768*M^2*Pi^2) + (yTu[mif2]*yTubar[mif1])/
        (4*M^2) - (yTu[fl1]*yTubar[mif1]*yu[mif2, fl2]*yubar[fl1, fl2])/
        (384*M^2*Pi^2) + (yTu[fl1]*yTubar[mif1]*yu[mif2, mif3]*
         yubar[fl1, mif3])/(384*M^2*Pi^2) - 
       (yTu[mif2]*yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2])/(384*M^2*Pi^2) + 
       (-11*yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*yTubar[fl1] - 
         6*invepsilonbar*yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*
          yTubar[fl1] + 6*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[mif1, mif3]*
          yTu[mif2]*yTubar[fl1] + 12*yd[mif2, fl1]*ydbar[mif1, fl2]*yTu[fl1]*
          yTubar[fl2] - 11*yd[mif2, mif3]*ydbar[fl1, mif3]*yTu[fl1]*
          yTubar[mif1] - 6*invepsilonbar*yd[mif2, mif3]*ydbar[fl1, mif3]*
          yTu[fl1]*yTubar[mif1] + 6*Log[M^2/\[Mu]^2]*yd[mif2, mif3]*
          ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 48*g3^2*yTu[mif2]*
          yTubar[mif1] - 54*yTu[fl1]*yTu[mif2]*yTubar[fl1]*yTubar[mif1] - 
         36*invepsilonbar*yTu[fl1]*yTu[mif2]*yTubar[fl1]*yTubar[mif1] + 
         36*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif2]*yTubar[fl1]*yTubar[mif1] + 
         40*yTu[fl1]*yTubar[mif1]*yu[mif2, fl2]*yubar[fl1, fl2] + 
         24*invepsilonbar*yTu[fl1]*yTubar[mif1]*yu[mif2, fl2]*
          yubar[fl1, fl2] - 24*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[mif1]*
          yu[mif2, fl2]*yubar[fl1, fl2] + 40*yTu[mif2]*yTubar[fl1]*
          yu[fl1, fl2]*yubar[mif1, fl2] + 24*invepsilonbar*yTu[mif2]*
          yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2] - 24*Log[M^2/\[Mu]^2]*
          yTu[mif2]*yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2] + 
         12*yTu[fl1]*yTubar[fl2]*yu[mif2, fl1]*yubar[mif1, fl2])/
        (768*M^2*Pi^2) + (yTu[mif2]*yTubar[fl1]*yu[fl1, mif3]*
         yubar[mif1, mif3])/(384*M^2*Pi^2), alphaOHq3bar[mif1_, mif2_] -> 
      (yd[fl1, fl2]*ydbar[mif1, fl2]*yTu[mif2]*yTubar[fl1])/(768*M^2*Pi^2) + 
       (yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*yTubar[fl1])/
        (768*M^2*Pi^2) + (yd[mif2, fl2]*ydbar[fl1, fl2]*yTu[fl1]*
         yTubar[mif1])/(768*M^2*Pi^2) + (yd[mif2, mif3]*ydbar[fl1, mif3]*
         yTu[fl1]*yTubar[mif1])/(768*M^2*Pi^2) - (yTu[mif2]*yTubar[mif1])/
        (4*M^2) + (-11*yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*
          yTubar[fl1] - 6*invepsilonbar*yd[fl1, mif3]*ydbar[mif1, mif3]*
          yTu[mif2]*yTubar[fl1] + 6*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
          ydbar[mif1, mif3]*yTu[mif2]*yTubar[fl1] - 11*yd[mif2, mif3]*
          ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 6*invepsilonbar*
          yd[mif2, mif3]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
         6*Log[M^2/\[Mu]^2]*yd[mif2, mif3]*ydbar[fl1, mif3]*yTu[fl1]*
          yTubar[mif1] - 48*g3^2*yTu[mif2]*yTubar[mif1] + 
         30*yTu[fl1]*yTu[mif2]*yTubar[fl1]*yTubar[mif1] + 
         36*invepsilonbar*yTu[fl1]*yTu[mif2]*yTubar[fl1]*yTubar[mif1] - 
         36*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif2]*yTubar[fl1]*yTubar[mif1])/
        (768*M^2*Pi^2) - (yTu[fl1]*yTubar[mif1]*yu[mif2, mif3]*
         yubar[fl1, mif3])/(384*M^2*Pi^2) - 
       (yTu[mif2]*yTubar[fl1]*yu[fl1, mif3]*yubar[mif1, mif3])/
        (384*M^2*Pi^2), alphaOHubar[mif1_, mif2_] -> 
      (16*g3^2*yTu[mif2]*yTubar[mif1] - 3*yTu[fl1]*yTubar[fl2]*yu[fl2, mif1]*
         yubar[fl1, mif2] - 6*invepsilonbar*yTu[fl1]*yTubar[fl2]*
         yu[fl2, mif1]*yubar[fl1, mif2] + 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, mif1]*yubar[fl1, mif2] - 
        4*yTu[mif4]*yTubar[mif3]*yu[mif3, mif1]*yubar[mif4, mif2])/
       (384*M^2*Pi^2), alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*(3*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4]))/
       (1440*M^2*Pi^2), alphaWeinberg[mif1_, mif2_] -> 0, 
     alphaWeinbergbar[mif1_, mif2_] -> 0, alphaOdB[mif1_, mif2_] -> 
      (-I/8)*(8*alphaEdB[mif1, mif2] + (8*I)*alphaOdB[mif1, mif2] + 
         (4*I)*alphaEBdp[mif3, mif2]*yd[mif1, mif3] + 
         (4*I)*alphaEBdpbar[mif2, mif3]*yd[mif1, mif3] + 
         4*alphaEBdtp[mif3, mif2]*yd[mif1, mif3] + 
         4*alphaEBdtpbar[mif2, mif3]*yd[mif1, mif3] - alphaRBdp[mif3, mif2]*
          yd[mif1, mif3] - alphaRBdpbar[mif2, mif3]*yd[mif1, mif3] + 
         I*alphaRBdtp[mif3, mif2]*yd[mif1, mif3] + 
         I*alphaRBdtpbar[mif2, mif3]*yd[mif1, mif3] + 
         (4*I)*alphaEBqp[mif1, mif3]*yd[mif3, mif2] + 
         (4*I)*alphaEBqpbar[mif3, mif1]*yd[mif3, mif2] + 
         4*alphaEBqtp[mif1, mif3]*yd[mif3, mif2] + 
         4*alphaEBqtpbar[mif3, mif1]*yd[mif3, mif2] + alphaRBqp[mif1, mif3]*
          yd[mif3, mif2] + alphaRBqpbar[mif3, mif1]*yd[mif3, mif2] - 
         I*alphaRBqtp[mif1, mif3]*yd[mif3, mif2] - 
         I*alphaRBqtpbar[mif3, mif1]*yd[mif3, mif2]) + 
       (alphaEBdp[mif3, mif2]*(-5*M^2*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 6*muH^2*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1]))/(128*M^2*Pi^2) + 
       (alphaEBdpbar[mif2, mif3]*(-5*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(128*M^2*Pi^2) - 
       ((I/128)*alphaEBdtp[mif3, mif2]*(-5*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/128)*alphaEBdtpbar[mif2, mif3]*(-5*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(M^2*Pi^2) + 
       ((I/512)*alphaRBdp[mif3, mif2]*(-5*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(M^2*Pi^2) + 
       ((I/512)*alphaRBdpbar[mif2, mif3]*(-5*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(M^2*Pi^2) + 
       (alphaRBdtp[mif3, mif2]*(-5*M^2*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 6*muH^2*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1]))/(512*M^2*Pi^2) + 
       (alphaRBdtpbar[mif2, mif3]*(-5*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(512*M^2*Pi^2) + 
       (alphaEBqp[mif1, mif3]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 6*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1]))/(128*M^2*Pi^2) + 
       (alphaEBqpbar[mif3, mif1]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(128*M^2*Pi^2) - 
       ((I/128)*alphaEBqtp[mif1, mif3]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/128)*alphaEBqtpbar[mif3, mif1]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRBqp[mif1, mif3]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRBqpbar[mif3, mif1]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       (alphaRBqtp[mif1, mif3]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 6*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1]))/(512*M^2*Pi^2) - 
       (alphaRBqtpbar[mif3, mif1]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(512*M^2*Pi^2), 
     alphaOdBbar[mif1_, mif2_] -> (I/8)*(8*alphaEdBbar[mif1, mif2] - 
         (8*I)*alphaOdBbar[mif1, mif2] - (4*I)*alphaEBdp[mif2, mif3]*
          ydbar[mif1, mif3] - (4*I)*alphaEBdpbar[mif3, mif2]*
          ydbar[mif1, mif3] + 4*alphaEBdtp[mif2, mif3]*ydbar[mif1, mif3] + 
         4*alphaEBdtpbar[mif3, mif2]*ydbar[mif1, mif3] - 
         alphaRBdp[mif2, mif3]*ydbar[mif1, mif3] - alphaRBdpbar[mif3, mif2]*
          ydbar[mif1, mif3] - I*alphaRBdtp[mif2, mif3]*ydbar[mif1, mif3] - 
         I*alphaRBdtpbar[mif3, mif2]*ydbar[mif1, mif3] - 
         (4*I)*alphaEBqp[mif3, mif1]*ydbar[mif3, mif2] - 
         (4*I)*alphaEBqpbar[mif1, mif3]*ydbar[mif3, mif2] + 
         4*alphaEBqtp[mif3, mif1]*ydbar[mif3, mif2] + 
         4*alphaEBqtpbar[mif1, mif3]*ydbar[mif3, mif2] + 
         alphaRBqp[mif3, mif1]*ydbar[mif3, mif2] + alphaRBqpbar[mif1, mif3]*
          ydbar[mif3, mif2] + I*alphaRBqtp[mif3, mif1]*ydbar[mif3, mif2] + 
         I*alphaRBqtpbar[mif1, mif3]*ydbar[mif3, mif2]) + 
       (alphaEBdp[mif2, mif3]*(-5*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          6*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1]))/
        (128*M^2*Pi^2) + (alphaEBdpbar[mif3, mif2]*
         (-5*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 6*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1]))/(128*M^2*Pi^2) + 
       ((I/128)*alphaEBdtp[mif2, mif3]*(-5*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          6*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1]))/
        (M^2*Pi^2) + ((I/128)*alphaEBdtpbar[mif3, mif2]*
         (-5*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 6*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRBdp[mif2, mif3]*(-5*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          6*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1]))/
        (M^2*Pi^2) - ((I/512)*alphaRBdpbar[mif3, mif2]*
         (-5*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 6*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1]))/(M^2*Pi^2) + 
       (alphaRBdtp[mif2, mif3]*(-5*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          6*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1]))/
        (512*M^2*Pi^2) + (alphaRBdtpbar[mif3, mif2]*
         (-5*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 6*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1]))/(512*M^2*Pi^2) + 
       (alphaEBqp[mif3, mif1]*(-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (128*M^2*Pi^2) + (alphaEBqpbar[mif1, mif3]*
         (-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 6*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(128*M^2*Pi^2) + 
       ((I/128)*alphaEBqtp[mif3, mif1]*(-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (M^2*Pi^2) + ((I/128)*alphaEBqtpbar[mif1, mif3]*
         (-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 6*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(M^2*Pi^2) + 
       ((I/512)*alphaRBqp[mif3, mif1]*(-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (M^2*Pi^2) + ((I/512)*alphaRBqpbar[mif1, mif3]*
         (-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 6*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(M^2*Pi^2) - 
       (alphaRBqtp[mif3, mif1]*(-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (512*M^2*Pi^2) - (alphaRBqtpbar[mif1, mif3]*
         (-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 6*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(512*M^2*Pi^2), 
     alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*(3*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4]))/
       (1440*M^2*Pi^2), alphaOdG[mif1_, mif2_] -> 
      -(g3*yd[fl1, mif2]*yTu[mif1]*yTubar[fl1])/(192*M^2*Pi^2) - 
       (g3*yTu[mif1]*(2*yd[fl1, mif2]*yTubar[fl1] - yd[mif3, mif2]*
           yTubar[mif3]))/(384*M^2*Pi^2), alphaOdGbar[mif1_, mif2_] -> 
      -(g3*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1])/(192*M^2*Pi^2) - 
       (g3*(2*ydbar[fl1, mif2]*yTu[fl1] - ydbar[mif3, mif2]*yTu[mif3])*
         yTubar[mif1])/(384*M^2*Pi^2), alphaOdH[mif1_, mif2_] -> 
      (yd[fl1, fl3]*yd[mif1, mif2]*ydbar[fl2, fl3]*yTu[fl2]*yTubar[fl1])/
        (128*M^2*Pi^2) - (yd[fl1, mif2]*yd[mif1, mif3]*ydbar[fl2, mif3]*
         yTu[fl2]*yTubar[fl1])/(384*M^2*Pi^2) - 
       (3*yd[fl3, fl2]*yd[mif1, mif2]*ydbar[fl3, fl1]*yTu[fl2]*yTubar[fl1])/
        (128*M^2*Pi^2) - (yd[mif1, fl2]*yd[mif3, mif2]*ydbar[mif3, fl1]*
         yTu[fl2]*yTubar[fl1])/(384*M^2*Pi^2) + 
       (lam*yd[fl1, mif2]*yTu[mif1]*yTubar[fl1])/(32*M^2*Pi^2) + 
       (yd[fl2, fl3]*yd[fl3, mif2]*ydbar[fl2, fl1]*yTu[mif1]*yTubar[fl1])/
        (96*M^2*Pi^2) - (yd[fl1, mif4]*yd[mif3, mif2]*ydbar[mif3, mif4]*
         yTu[mif1]*yTubar[fl1])/(384*M^2*Pi^2) + 
       (yd[fl2, fl3]*yd[mif1, mif2]*ydbar[fl1, fl3]*yTu[fl1]*yTubar[fl2])/
        (128*M^2*Pi^2) - (yd[fl2, mif2]*yd[mif1, mif3]*ydbar[fl1, mif3]*
         yTu[fl1]*yTubar[fl2])/(384*M^2*Pi^2) - 
       (3*yd[fl3, fl1]*yd[mif1, mif2]*ydbar[fl3, fl2]*yTu[fl1]*yTubar[fl2])/
        (128*M^2*Pi^2) - (yd[mif1, fl1]*yd[mif3, mif2]*ydbar[mif3, fl2]*
         yTu[fl1]*yTubar[fl2])/(384*M^2*Pi^2) + 
       (g3^2*yd[mif1, fl1]*yTu[fl1]*yTubar[mif2])/(9*M^2*Pi^2) - 
       (g3^2*yd[mif1, mif3]*yTu[mif3]*yTubar[mif2])/(72*M^2*Pi^2) - 
       (yd[mif1, mif4]*yd[mif3, mif2]*ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif3])/
        (384*M^2*Pi^2) + (yd[mif3, mif2]*yTu[fl1]*yTubar[mif3]*yu[mif1, fl2]*
         yubar[fl1, fl2])/(384*M^2*Pi^2) - (yd[mif1, mif2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(32*M^2*Pi^2) - 
       (yd[mif1, mif2]*yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (32*M^2*Pi^2) + (yd[fl2, mif2]*yTu[mif1]*yTubar[fl1]*yu[fl1, fl3]*
         yubar[fl2, fl3])/(96*M^2*Pi^2) + (yd[fl1, mif2]*yTu[fl2]*yTubar[fl1]*
         yu[mif1, fl3]*yubar[fl2, fl3])/(48*M^2*Pi^2) - 
       (3*yd[mif1, mif2]*yTu[fl2]*yTubar[fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/
        (128*M^2*Pi^2) + (yd[fl2, mif2]*yTu[mif1]*yTubar[fl1]*yu[fl3, fl2]*
         yubar[fl3, fl1])/(96*M^2*Pi^2) + (yd[fl3, mif2]*yTu[fl2]*yTubar[fl1]*
         yu[mif1, fl2]*yubar[fl3, fl1])/(48*M^2*Pi^2) - 
       (3*yd[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yubar[fl3, fl2])/
        (128*M^2*Pi^2) - (yd[mif3, mif2]*yTu[fl2]*yTubar[fl1]*yu[mif1, fl2]*
         yubar[mif3, fl1])/(384*M^2*Pi^2) - (yd[mif3, mif2]*yTu[mif1]*
         yTubar[fl1]*yu[fl1, fl2]*yubar[mif3, fl2])/(128*M^2*Pi^2) - 
       (yd[mif3, mif2]*yTu[fl1]*yTubar[fl2]*yu[mif1, fl1]*yubar[mif3, fl2])/
        (384*M^2*Pi^2) + (288*lam*yd[mif1, mif2]*yTu[fl1]*yTubar[fl1] + 
         66*yd[fl1, mif2]*yd[mif1, mif3]*ydbar[fl2, mif3]*yTu[fl2]*
          yTubar[fl1] + 36*invepsilonbar*yd[fl1, mif2]*yd[mif1, mif3]*
          ydbar[fl2, mif3]*yTu[fl2]*yTubar[fl1] - 36*Log[M^2/\[Mu]^2]*
          yd[fl1, mif2]*yd[mif1, mif3]*ydbar[fl2, mif3]*yTu[fl2]*
          yTubar[fl1] + 216*yd[fl1, fl2]*yd[mif1, mif2]*ydbar[fl3, fl2]*
          yTu[fl3]*yTubar[fl1] + 216*invepsilonbar*yd[fl1, fl2]*
          yd[mif1, mif2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
         216*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*yd[mif1, mif2]*ydbar[fl3, fl2]*
          yTu[fl3]*yTubar[fl1] - 576*lam*yd[fl1, mif2]*yTu[mif1]*
          yTubar[fl1] - 288*invepsilonbar*lam*yd[fl1, mif2]*yTu[mif1]*
          yTubar[fl1] + 288*lam*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*yTu[mif1]*
          yTubar[fl1] + 66*yd[fl1, mif4]*yd[mif3, mif2]*ydbar[mif3, mif4]*
          yTu[mif1]*yTubar[fl1] + 36*invepsilonbar*yd[fl1, mif4]*
          yd[mif3, mif2]*ydbar[mif3, mif4]*yTu[mif1]*yTubar[fl1] - 
         36*Log[M^2/\[Mu]^2]*yd[fl1, mif4]*yd[mif3, mif2]*ydbar[mif3, mif4]*
          yTu[mif1]*yTubar[fl1] - 36*yd[fl1, mif2]*yd[mif1, mif3]*
          ydbar[mif4, mif3]*yTu[mif4]*yTubar[fl1] + 12*yd[mif1, fl1]*
          yd[mif3, mif2]*ydbar[mif3, fl2]*yTu[fl1]*yTubar[fl2] - 
         216*yd[mif1, mif2]*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
         144*yd[fl1, mif2]*yTu[fl2]*yTu[mif1]*yTubar[fl1]*yTubar[fl2] + 
         108*yd[fl1, fl2]*yd[mif1, mif2]*ydbar[fl1, fl3]*yTu[fl2]*
          yTubar[fl3] - 48*yd[fl1, fl2]*yd[fl2, mif2]*ydbar[fl1, fl3]*
          yTu[mif1]*yTubar[fl3] - 256*g3^2*yd[mif1, fl1]*yTu[fl1]*
          yTubar[mif2] + 32*g3^2*yd[mif1, mif3]*yTu[mif3]*yTubar[mif2] - 
         78*yd[mif1, mif4]*yd[mif3, mif2]*ydbar[fl1, mif4]*yTu[fl1]*
          yTubar[mif3] - 36*invepsilonbar*yd[mif1, mif4]*yd[mif3, mif2]*
          ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif3] + 36*Log[M^2/\[Mu]^2]*
          yd[mif1, mif4]*yd[mif3, mif2]*ydbar[fl1, mif4]*yTu[fl1]*
          yTubar[mif3] + 216*lam*yd[mif3, mif2]*yTu[mif1]*yTubar[mif3] + 
         144*invepsilonbar*lam*yd[mif3, mif2]*yTu[mif1]*yTubar[mif3] - 
         144*lam*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[mif1]*yTubar[mif3] + 
         12*yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*yTu[mif5]*
          yTubar[mif3] - 36*yd[mif3, mif2]*yTu[fl1]*yTu[mif1]*yTubar[fl1]*
          yTubar[mif3] + 12*yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*
          yTu[mif5]*yTubar[mif4] + 168*yd[mif3, mif2]*yTu[fl1]*yTubar[mif3]*
          yu[mif1, fl2]*yubar[fl1, fl2] + 72*invepsilonbar*yd[mif3, mif2]*
          yTu[fl1]*yTubar[mif3]*yu[mif1, fl2]*yubar[fl1, fl2] - 
         72*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[mif3]*
          yu[mif1, fl2]*yubar[fl1, fl2] + 576*yd[mif1, mif2]*yTu[fl1]*
          yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 432*invepsilonbar*
          yd[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
         432*Log[M^2/\[Mu]^2]*yd[mif1, mif2]*yTu[fl1]*yTubar[fl2]*
          yu[fl2, fl3]*yubar[fl1, fl3] - 264*yd[fl1, mif2]*yTu[mif1]*
          yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 144*invepsilonbar*
          yd[fl1, mif2]*yTu[mif1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
         144*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*yTu[mif1]*yTubar[fl2]*
          yu[fl2, fl3]*yubar[fl1, fl3] - 48*yd[fl1, mif2]*yTu[fl2]*
          yTubar[fl3]*yu[mif1, fl2]*yubar[fl1, fl3] - 264*yd[fl1, mif2]*
          yTu[fl2]*yTubar[fl1]*yu[mif1, fl3]*yubar[fl2, fl3] - 
         144*invepsilonbar*yd[fl1, mif2]*yTu[fl2]*yTubar[fl1]*yu[mif1, fl3]*
          yubar[fl2, fl3] + 144*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*yTu[fl2]*
          yTubar[fl1]*yu[mif1, fl3]*yubar[fl2, fl3] + 216*yd[mif1, mif2]*
          yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yubar[fl3, fl2] - 
         48*yd[fl1, mif2]*yTu[mif1]*yTubar[fl2]*yu[fl3, fl1]*
          yubar[fl3, fl2] - 36*yd[mif3, mif2]*yTu[mif1]*yTubar[fl1]*
          yu[fl1, fl2]*yubar[mif3, fl2] + 12*yd[mif3, mif2]*yTu[fl1]*
          yTubar[fl2]*yu[mif1, fl1]*yubar[mif3, fl2])/(2304*M^2*Pi^2), 
     alphaOdHbar[mif1_, mif2_] -> (yd[fl1, fl3]*ydbar[fl2, fl3]*
         ydbar[mif1, mif2]*yTu[fl2]*yTubar[fl1])/(128*M^2*Pi^2) - 
       (3*yd[fl3, fl2]*ydbar[fl3, fl1]*ydbar[mif1, mif2]*yTu[fl2]*
         yTubar[fl1])/(128*M^2*Pi^2) - (yd[fl1, mif3]*ydbar[fl2, mif2]*
         ydbar[mif1, mif3]*yTu[fl2]*yTubar[fl1])/(384*M^2*Pi^2) - 
       (yd[mif3, fl2]*ydbar[mif1, fl1]*ydbar[mif3, mif2]*yTu[fl2]*
         yTubar[fl1])/(384*M^2*Pi^2) + (g3^2*ydbar[mif1, fl1]*yTu[mif2]*
         yTubar[fl1])/(9*M^2*Pi^2) - (yd[fl1, mif4]*ydbar[mif1, mif4]*
         ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1])/(384*M^2*Pi^2) + 
       (yd[fl2, fl3]*ydbar[fl1, fl3]*ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl2])/
        (128*M^2*Pi^2) - (3*yd[fl3, fl1]*ydbar[fl3, fl2]*ydbar[mif1, mif2]*
         yTu[fl1]*yTubar[fl2])/(128*M^2*Pi^2) - 
       (yd[fl2, mif3]*ydbar[fl1, mif2]*ydbar[mif1, mif3]*yTu[fl1]*
         yTubar[fl2])/(384*M^2*Pi^2) - (yd[mif3, fl1]*ydbar[mif1, fl2]*
         ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl2])/(384*M^2*Pi^2) + 
       (lam*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1])/(32*M^2*Pi^2) + 
       (yd[fl2, fl1]*ydbar[fl2, fl3]*ydbar[fl3, mif2]*yTu[fl1]*yTubar[mif1])/
        (96*M^2*Pi^2) - (yd[mif3, mif4]*ydbar[fl1, mif4]*ydbar[mif3, mif2]*
         yTu[fl1]*yTubar[mif1])/(384*M^2*Pi^2) - 
       (g3^2*ydbar[mif1, mif3]*yTu[mif2]*yTubar[mif3])/(72*M^2*Pi^2) - 
       (ydbar[mif3, mif2]*yTu[fl1]*yTubar[mif1]*yu[mif3, fl2]*
         yubar[fl1, fl2])/(128*M^2*Pi^2) - (ydbar[mif1, mif2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(32*M^2*Pi^2) + 
       (ydbar[fl2, mif2]*yTu[fl1]*yTubar[mif1]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (96*M^2*Pi^2) - (ydbar[mif1, mif2]*yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*
         yubar[fl2, fl3])/(32*M^2*Pi^2) - (3*ydbar[mif1, mif2]*yTu[fl2]*
         yTubar[fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(128*M^2*Pi^2) - 
       (3*ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*
         yubar[fl3, fl2])/(128*M^2*Pi^2) + (ydbar[fl2, mif2]*yTu[fl1]*
         yTubar[mif1]*yu[fl3, fl1]*yubar[fl3, fl2])/(96*M^2*Pi^2) - 
       (ydbar[mif3, mif2]*yTu[fl2]*yTubar[fl1]*yu[mif3, fl2]*
         yubar[mif1, fl1])/(384*M^2*Pi^2) + (ydbar[mif3, mif2]*yTu[mif3]*
         yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2])/(384*M^2*Pi^2) + 
       (ydbar[fl3, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yubar[mif1, fl2])/
        (48*M^2*Pi^2) - (ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl2]*yu[mif3, fl1]*
         yubar[mif1, fl2])/(384*M^2*Pi^2) + (ydbar[fl1, mif2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[mif1, fl3])/(48*M^2*Pi^2) + 
       (288*lam*ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl1] + 
         66*yd[fl1, mif3]*ydbar[fl2, mif2]*ydbar[mif1, mif3]*yTu[fl2]*
          yTubar[fl1] + 36*invepsilonbar*yd[fl1, mif3]*ydbar[fl2, mif2]*
          ydbar[mif1, mif3]*yTu[fl2]*yTubar[fl1] - 36*Log[M^2/\[Mu]^2]*
          yd[fl1, mif3]*ydbar[fl2, mif2]*ydbar[mif1, mif3]*yTu[fl2]*
          yTubar[fl1] + 216*yd[fl1, fl2]*ydbar[fl3, fl2]*ydbar[mif1, mif2]*
          yTu[fl3]*yTubar[fl1] + 216*invepsilonbar*yd[fl1, fl2]*
          ydbar[fl3, fl2]*ydbar[mif1, mif2]*yTu[fl3]*yTubar[fl1] - 
         216*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*ydbar[mif1, mif2]*
          yTu[fl3]*yTubar[fl1] - 256*g3^2*ydbar[mif1, fl1]*yTu[mif2]*
          yTubar[fl1] - 78*yd[fl1, mif4]*ydbar[mif1, mif4]*ydbar[mif3, mif2]*
          yTu[mif3]*yTubar[fl1] - 36*invepsilonbar*yd[fl1, mif4]*
          ydbar[mif1, mif4]*ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1] + 
         36*Log[M^2/\[Mu]^2]*yd[fl1, mif4]*ydbar[mif1, mif4]*
          ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1] + 12*yd[mif3, fl1]*
          ydbar[mif1, fl2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl2] - 
         216*ydbar[mif1, mif2]*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
         108*yd[fl1, fl2]*ydbar[fl1, fl3]*ydbar[mif1, mif2]*yTu[fl2]*
          yTubar[fl3] - 576*lam*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] - 
         288*invepsilonbar*lam*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] + 
         288*lam*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] + 
         66*yd[mif3, mif4]*ydbar[fl1, mif4]*ydbar[mif3, mif2]*yTu[fl1]*
          yTubar[mif1] + 36*invepsilonbar*yd[mif3, mif4]*ydbar[fl1, mif4]*
          ydbar[mif3, mif2]*yTu[fl1]*yTubar[mif1] - 36*Log[M^2/\[Mu]^2]*
          yd[mif3, mif4]*ydbar[fl1, mif4]*ydbar[mif3, mif2]*yTu[fl1]*
          yTubar[mif1] - 48*yd[fl1, fl2]*ydbar[fl1, fl3]*ydbar[fl3, mif2]*
          yTu[fl2]*yTubar[mif1] + 216*lam*ydbar[mif3, mif2]*yTu[mif3]*
          yTubar[mif1] + 144*invepsilonbar*lam*ydbar[mif3, mif2]*yTu[mif3]*
          yTubar[mif1] - 144*lam*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[mif3]*
          yTubar[mif1] - 36*ydbar[mif3, mif2]*yTu[fl1]*yTu[mif3]*yTubar[fl1]*
          yTubar[mif1] + 144*ydbar[fl1, mif2]*yTu[fl1]*yTu[fl2]*yTubar[fl2]*
          yTubar[mif1] - 36*yd[mif3, mif4]*ydbar[fl1, mif2]*ydbar[mif1, mif4]*
          yTu[fl1]*yTubar[mif3] + 32*g3^2*ydbar[mif1, mif3]*yTu[mif2]*
          yTubar[mif3] + 24*yd[mif3, mif4]*ydbar[mif1, mif4]*
          ydbar[mif5, mif2]*yTu[mif5]*yTubar[mif3] - 36*ydbar[mif3, mif2]*
          yTu[fl1]*yTubar[mif1]*yu[mif3, fl2]*yubar[fl1, fl2] + 
         576*ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3] + 432*invepsilonbar*ydbar[mif1, mif2]*yTu[fl1]*
          yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 432*Log[M^2/\[Mu]^2]*
          ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3] - 264*ydbar[fl1, mif2]*yTu[fl2]*yTubar[mif1]*
          yu[fl1, fl3]*yubar[fl2, fl3] - 144*invepsilonbar*ydbar[fl1, mif2]*
          yTu[fl2]*yTubar[mif1]*yu[fl1, fl3]*yubar[fl2, fl3] + 
         144*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl2]*yTubar[mif1]*
          yu[fl1, fl3]*yubar[fl2, fl3] - 48*ydbar[fl1, mif2]*yTu[fl2]*
          yTubar[mif1]*yu[fl3, fl2]*yubar[fl3, fl1] + 216*ydbar[mif1, mif2]*
          yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yubar[fl3, fl2] + 
         168*ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*
          yubar[mif1, fl2] + 72*invepsilonbar*ydbar[mif3, mif2]*yTu[mif3]*
          yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2] - 72*Log[M^2/\[Mu]^2]*
          ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*
          yubar[mif1, fl2] + 12*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl2]*
          yu[mif3, fl1]*yubar[mif1, fl2] - 48*ydbar[fl1, mif2]*yTu[fl2]*
          yTubar[fl3]*yu[fl1, fl2]*yubar[mif1, fl3] - 264*ydbar[fl1, mif2]*
          yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[mif1, fl3] - 
         144*invepsilonbar*ydbar[fl1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[mif1, fl3] + 144*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*
          yTubar[fl2]*yu[fl2, fl3]*yubar[mif1, fl3])/(2304*M^2*Pi^2), 
     alphaOdW[mif1_, mif2_] -> (-I/8)*(8*alphaEdW[mif1, mif2] + 
         (8*I)*alphaOdW[mif1, mif2] + (4*I)*alphaEWqp[mif1, mif3]*
          yd[mif3, mif2] + (4*I)*alphaEWqpbar[mif3, mif1]*yd[mif3, mif2] + 
         4*alphaEWqtp[mif1, mif3]*yd[mif3, mif2] + 
         4*alphaEWqtpbar[mif3, mif1]*yd[mif3, mif2] + alphaRWqp[mif1, mif3]*
          yd[mif3, mif2] + alphaRWqpbar[mif3, mif1]*yd[mif3, mif2] - 
         I*alphaRWqtp[mif1, mif3]*yd[mif3, mif2] - 
         I*alphaRWqtpbar[mif3, mif1]*yd[mif3, mif2]) + 
       (alphaEWqp[mif1, mif3]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 6*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1]))/(128*M^2*Pi^2) + 
       (alphaEWqpbar[mif3, mif1]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(128*M^2*Pi^2) - 
       ((I/128)*alphaEWqtp[mif1, mif3]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/128)*alphaEWqtpbar[mif3, mif1]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRWqp[mif1, mif3]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRWqpbar[mif3, mif1]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       (alphaRWqtp[mif1, mif3]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 6*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1]))/(512*M^2*Pi^2) - 
       (alphaRWqtpbar[mif3, mif1]*(-5*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          6*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(512*M^2*Pi^2), 
     alphaOdWbar[mif1_, mif2_] -> (I/8)*(8*alphaEdWbar[mif1, mif2] - 
         (8*I)*alphaOdWbar[mif1, mif2] - (4*I)*alphaEWqp[mif3, mif1]*
          ydbar[mif3, mif2] - (4*I)*alphaEWqpbar[mif1, mif3]*
          ydbar[mif3, mif2] + 4*alphaEWqtp[mif3, mif1]*ydbar[mif3, mif2] + 
         4*alphaEWqtpbar[mif1, mif3]*ydbar[mif3, mif2] + 
         alphaRWqp[mif3, mif1]*ydbar[mif3, mif2] + alphaRWqpbar[mif1, mif3]*
          ydbar[mif3, mif2] + I*alphaRWqtp[mif3, mif1]*ydbar[mif3, mif2] + 
         I*alphaRWqtpbar[mif1, mif3]*ydbar[mif3, mif2]) + 
       (alphaEWqp[mif3, mif1]*(-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (128*M^2*Pi^2) + (alphaEWqpbar[mif1, mif3]*
         (-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 6*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(128*M^2*Pi^2) + 
       ((I/128)*alphaEWqtp[mif3, mif1]*(-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (M^2*Pi^2) + ((I/128)*alphaEWqtpbar[mif1, mif3]*
         (-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 6*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(M^2*Pi^2) + 
       ((I/512)*alphaRWqp[mif3, mif1]*(-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (M^2*Pi^2) + ((I/512)*alphaRWqpbar[mif1, mif3]*
         (-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 6*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(M^2*Pi^2) - 
       (alphaRWqtp[mif3, mif1]*(-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (512*M^2*Pi^2) - (alphaRWqtpbar[mif1, mif3]*
         (-5*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 6*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(512*M^2*Pi^2), alphaOeB[mif1_, mif2_] -> 
      (-I/8)*(8*alphaEeB[mif1, mif2] + (8*I)*alphaOeB[mif1, mif2] + 
         (4*I)*alphaEBep[mif3, mif2]*yl[mif1, mif3] + 
         (4*I)*alphaEBepbar[mif2, mif3]*yl[mif1, mif3] + 
         4*alphaEBetp[mif3, mif2]*yl[mif1, mif3] + 
         4*alphaEBetpbar[mif2, mif3]*yl[mif1, mif3] - alphaRBep[mif3, mif2]*
          yl[mif1, mif3] - alphaRBepbar[mif2, mif3]*yl[mif1, mif3] + 
         I*alphaRBetp[mif3, mif2]*yl[mif1, mif3] + 
         I*alphaRBetpbar[mif2, mif3]*yl[mif1, mif3] + 
         (4*I)*alphaEBlp[mif1, mif3]*yl[mif3, mif2] + 
         (4*I)*alphaEBlpbar[mif3, mif1]*yl[mif3, mif2] + 
         4*alphaEBltp[mif1, mif3]*yl[mif3, mif2] + 
         4*alphaEBltpbar[mif3, mif1]*yl[mif3, mif2] + alphaRBlp[mif1, mif3]*
          yl[mif3, mif2] + alphaRBlpbar[mif3, mif1]*yl[mif3, mif2] - 
         I*alphaRBltp[mif1, mif3]*yl[mif3, mif2] - 
         I*alphaRBltpbar[mif3, mif1]*yl[mif3, mif2]) - 
       (alphaEBep[mif3, mif2]*yl[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (alphaEBepbar[mif2, mif3]*
         yl[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (128*Pi^2) + ((I/128)*alphaEBetp[mif3, mif2]*yl[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/128)*alphaEBetpbar[mif2, mif3]*yl[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/512)*alphaRBep[mif3, mif2]*yl[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/512)*alphaRBepbar[mif2, mif3]*yl[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (alphaRBetp[mif3, mif2]*yl[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) - (alphaRBetpbar[mif2, mif3]*
         yl[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2) - (alphaEBlp[mif1, mif3]*yl[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/(128*Pi^2) - 
       (alphaEBlpbar[mif3, mif1]*yl[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) + ((I/128)*alphaEBltp[mif1, mif3]*
         yl[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/128)*alphaEBltpbar[mif3, mif1]*yl[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/512)*alphaRBlp[mif1, mif3]*yl[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/512)*alphaRBlpbar[mif3, mif1]*yl[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (alphaRBltp[mif1, mif3]*yl[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) + (alphaRBltpbar[mif3, mif1]*
         yl[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2), alphaOeBbar[mif1_, mif2_] -> 
      (I/8)*(8*alphaEeBbar[mif1, mif2] - (8*I)*alphaOeBbar[mif1, mif2] - 
         (4*I)*alphaEBep[mif2, mif3]*ylbar[mif1, mif3] - 
         (4*I)*alphaEBepbar[mif3, mif2]*ylbar[mif1, mif3] + 
         4*alphaEBetp[mif2, mif3]*ylbar[mif1, mif3] + 
         4*alphaEBetpbar[mif3, mif2]*ylbar[mif1, mif3] - 
         alphaRBep[mif2, mif3]*ylbar[mif1, mif3] - alphaRBepbar[mif3, mif2]*
          ylbar[mif1, mif3] - I*alphaRBetp[mif2, mif3]*ylbar[mif1, mif3] - 
         I*alphaRBetpbar[mif3, mif2]*ylbar[mif1, mif3] - 
         (4*I)*alphaEBlp[mif3, mif1]*ylbar[mif3, mif2] - 
         (4*I)*alphaEBlpbar[mif1, mif3]*ylbar[mif3, mif2] + 
         4*alphaEBltp[mif3, mif1]*ylbar[mif3, mif2] + 
         4*alphaEBltpbar[mif1, mif3]*ylbar[mif3, mif2] + 
         alphaRBlp[mif3, mif1]*ylbar[mif3, mif2] + alphaRBlpbar[mif1, mif3]*
          ylbar[mif3, mif2] + I*alphaRBltp[mif3, mif1]*ylbar[mif3, mif2] + 
         I*alphaRBltpbar[mif1, mif3]*ylbar[mif3, mif2]) - 
       (alphaEBep[mif2, mif3]*ylbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (alphaEBepbar[mif3, mif2]*
         ylbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (128*Pi^2) - ((I/128)*alphaEBetp[mif2, mif3]*ylbar[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/128)*alphaEBetpbar[mif3, mif2]*ylbar[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/512)*alphaRBep[mif2, mif3]*ylbar[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/512)*alphaRBepbar[mif3, mif2]*ylbar[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (alphaRBetp[mif2, mif3]*ylbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) - (alphaRBetpbar[mif3, mif2]*
         ylbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2) - (alphaEBlp[mif3, mif1]*ylbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/(128*Pi^2) - 
       (alphaEBlpbar[mif1, mif3]*ylbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - ((I/128)*alphaEBltp[mif3, mif1]*
         ylbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/128)*alphaEBltpbar[mif1, mif3]*ylbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/512)*alphaRBlp[mif3, mif1]*ylbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/512)*alphaRBlpbar[mif1, mif3]*ylbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (alphaRBltp[mif3, mif1]*ylbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) + (alphaRBltpbar[mif1, mif3]*
         ylbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOee[mif1_, mif2_, mif3_, mif4_] -> 0, alphaOeH[mif1_, mif2_] -> 
      (yd[fl1, fl3]*ydbar[fl2, fl3]*yl[mif1, mif2]*yTu[fl2]*yTubar[fl1])/
        (128*M^2*Pi^2) - (3*yd[fl3, fl2]*ydbar[fl3, fl1]*yl[mif1, mif2]*
         yTu[fl2]*yTubar[fl1])/(128*M^2*Pi^2) + 
       (yd[fl2, fl3]*ydbar[fl1, fl3]*yl[mif1, mif2]*yTu[fl1]*yTubar[fl2])/
        (128*M^2*Pi^2) - (3*yd[fl3, fl1]*ydbar[fl3, fl2]*yl[mif1, mif2]*
         yTu[fl1]*yTubar[fl2])/(128*M^2*Pi^2) - 
       (yl[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (32*M^2*Pi^2) - (yl[mif1, mif2]*yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*
         yubar[fl2, fl3])/(32*M^2*Pi^2) - (3*yl[mif1, mif2]*yTu[fl2]*
         yTubar[fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(128*M^2*Pi^2) - 
       (3*yl[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yubar[fl3, fl2])/
        (128*M^2*Pi^2) + (yl[mif1, mif2]*(32*lam*yTu[fl1]*yTubar[fl1] + 
          24*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
          24*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
           yTubar[fl1] - 24*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*
           yTu[fl3]*yTubar[fl1] - 24*yTu[fl1]*yTu[fl2]*yTubar[fl1]*
           yTubar[fl2] + 12*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl2]*
           yTubar[fl3] + 64*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
           yubar[fl1, fl3] + 48*invepsilonbar*yTu[fl1]*yTubar[fl2]*
           yu[fl2, fl3]*yubar[fl1, fl3] - 48*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 24*yTu[fl1]*yTubar[fl2]*
           yu[fl3, fl1]*yubar[fl3, fl2]))/(256*M^2*Pi^2), 
     alphaOeHbar[mif1_, mif2_] -> (yd[fl1, fl3]*ydbar[fl2, fl3]*
         ylbar[mif1, mif2]*yTu[fl2]*yTubar[fl1])/(128*M^2*Pi^2) - 
       (3*yd[fl3, fl2]*ydbar[fl3, fl1]*ylbar[mif1, mif2]*yTu[fl2]*
         yTubar[fl1])/(128*M^2*Pi^2) + (yd[fl2, fl3]*ydbar[fl1, fl3]*
         ylbar[mif1, mif2]*yTu[fl1]*yTubar[fl2])/(128*M^2*Pi^2) - 
       (3*yd[fl3, fl1]*ydbar[fl3, fl2]*ylbar[mif1, mif2]*yTu[fl1]*
         yTubar[fl2])/(128*M^2*Pi^2) - (ylbar[mif1, mif2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(32*M^2*Pi^2) - 
       (ylbar[mif1, mif2]*yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (32*M^2*Pi^2) - (3*ylbar[mif1, mif2]*yTu[fl2]*yTubar[fl1]*
         yu[fl3, fl2]*yubar[fl3, fl1])/(128*M^2*Pi^2) - 
       (3*ylbar[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*
         yubar[fl3, fl2])/(128*M^2*Pi^2) + 
       (ylbar[mif1, mif2]*(32*lam*yTu[fl1]*yTubar[fl1] + 
          24*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
          24*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
           yTubar[fl1] - 24*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*
           yTu[fl3]*yTubar[fl1] - 24*yTu[fl1]*yTu[fl2]*yTubar[fl1]*
           yTubar[fl2] + 12*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl2]*
           yTubar[fl3] + 64*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
           yubar[fl1, fl3] + 48*invepsilonbar*yTu[fl1]*yTubar[fl2]*
           yu[fl2, fl3]*yubar[fl1, fl3] - 48*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 24*yTu[fl1]*yTubar[fl2]*
           yu[fl3, fl1]*yubar[fl3, fl2]))/(256*M^2*Pi^2), 
     alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 0, alphaOeW[mif1_, mif2_] -> 
      (-I/8)*(8*alphaEeW[mif1, mif2] + (8*I)*alphaOeW[mif1, mif2] + 
         (4*I)*alphaEWlp[mif1, mif3]*yl[mif3, mif2] + 
         (4*I)*alphaEWlpbar[mif3, mif1]*yl[mif3, mif2] + 
         4*alphaEWltp[mif1, mif3]*yl[mif3, mif2] + 
         4*alphaEWltpbar[mif3, mif1]*yl[mif3, mif2] + alphaRWlp[mif1, mif3]*
          yl[mif3, mif2] + alphaRWlpbar[mif3, mif1]*yl[mif3, mif2] - 
         I*alphaRWltp[mif1, mif3]*yl[mif3, mif2] - 
         I*alphaRWltpbar[mif3, mif1]*yl[mif3, mif2]) - 
       (alphaEWlp[mif1, mif3]*yl[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (alphaEWlpbar[mif3, mif1]*
         yl[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (128*Pi^2) + ((I/128)*alphaEWltp[mif1, mif3]*yl[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/128)*alphaEWltpbar[mif3, mif1]*yl[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/512)*alphaRWlp[mif1, mif3]*yl[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       ((I/512)*alphaRWlpbar[mif3, mif1]*yl[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (alphaRWltp[mif1, mif3]*yl[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) + (alphaRWltpbar[mif3, mif1]*
         yl[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2), alphaOeWbar[mif1_, mif2_] -> 
      (I/8)*(8*alphaEeWbar[mif1, mif2] - (8*I)*alphaOeWbar[mif1, mif2] - 
         (4*I)*alphaEWlp[mif3, mif1]*ylbar[mif3, mif2] - 
         (4*I)*alphaEWlpbar[mif1, mif3]*ylbar[mif3, mif2] + 
         4*alphaEWltp[mif3, mif1]*ylbar[mif3, mif2] + 
         4*alphaEWltpbar[mif1, mif3]*ylbar[mif3, mif2] + 
         alphaRWlp[mif3, mif1]*ylbar[mif3, mif2] + alphaRWlpbar[mif1, mif3]*
          ylbar[mif3, mif2] + I*alphaRWltp[mif3, mif1]*ylbar[mif3, mif2] + 
         I*alphaRWltpbar[mif1, mif3]*ylbar[mif3, mif2]) - 
       (alphaEWlp[mif3, mif1]*ylbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (alphaEWlpbar[mif1, mif3]*
         ylbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (128*Pi^2) - ((I/128)*alphaEWltp[mif3, mif1]*ylbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/128)*alphaEWltpbar[mif1, mif3]*ylbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/512)*alphaRWlp[mif3, mif1]*ylbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       ((I/512)*alphaRWlpbar[mif1, mif3]*ylbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (alphaRWltp[mif3, mif1]*ylbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) + (alphaRWltpbar[mif1, mif3]*
         ylbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2), alphaOHd[mif1_, mif2_] -> 
      (-3*yd[fl1, mif2]*ydbar[fl2, mif1]*yTu[fl2]*yTubar[fl1] - 
        6*invepsilonbar*yd[fl1, mif2]*ydbar[fl2, mif1]*yTu[fl2]*yTubar[fl1] + 
        6*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*ydbar[fl2, mif1]*yTu[fl2]*
         yTubar[fl1] - 6*yd[fl1, mif2]*ydbar[mif3, mif1]*yTu[mif3]*
         yTubar[fl1] + 16*g3^2*yTu[mif1]*yTubar[mif2] - 
        6*yd[mif3, mif2]*ydbar[fl1, mif1]*yTu[fl1]*yTubar[mif3] + 
        4*yd[mif3, mif2]*ydbar[mif4, mif1]*yTu[mif4]*yTubar[mif3])/
       (384*M^2*Pi^2), alphaOHe[mif1_, mif2_] -> 0, 
     alphaOHl1[mif1_, mif2_] -> 0, alphaOHl3[mif1_, mif2_] -> 0, 
     alphaOHq1[mif1_, mif2_] -> 
      -(yd[fl1, fl2]*ydbar[mif2, fl2]*yTu[mif1]*yTubar[fl1])/(768*M^2*Pi^2) + 
       (yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1])/
        (768*M^2*Pi^2) - (yd[mif1, fl2]*ydbar[fl1, fl2]*yTu[fl1]*
         yTubar[mif2])/(768*M^2*Pi^2) + (yd[mif1, mif3]*ydbar[fl1, mif3]*
         yTu[fl1]*yTubar[mif2])/(768*M^2*Pi^2) + (yTu[mif1]*yTubar[mif2])/
        (4*M^2) - (yTu[fl1]*yTubar[mif2]*yu[mif1, fl2]*yubar[fl1, fl2])/
        (384*M^2*Pi^2) + (yTu[fl1]*yTubar[mif2]*yu[mif1, mif3]*
         yubar[fl1, mif3])/(384*M^2*Pi^2) - 
       (yTu[mif1]*yTubar[fl1]*yu[fl1, fl2]*yubar[mif2, fl2])/(384*M^2*Pi^2) + 
       (-11*yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1] - 
         6*invepsilonbar*yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*
          yTubar[fl1] + 6*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[mif2, mif3]*
          yTu[mif1]*yTubar[fl1] + 12*yd[mif1, fl1]*ydbar[mif2, fl2]*yTu[fl1]*
          yTubar[fl2] - 11*yd[mif1, mif3]*ydbar[fl1, mif3]*yTu[fl1]*
          yTubar[mif2] - 6*invepsilonbar*yd[mif1, mif3]*ydbar[fl1, mif3]*
          yTu[fl1]*yTubar[mif2] + 6*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*
          ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] + 48*g3^2*yTu[mif1]*
          yTubar[mif2] - 54*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif2] - 
         36*invepsilonbar*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif2] + 
         36*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif2] + 
         40*yTu[fl1]*yTubar[mif2]*yu[mif1, fl2]*yubar[fl1, fl2] + 
         24*invepsilonbar*yTu[fl1]*yTubar[mif2]*yu[mif1, fl2]*
          yubar[fl1, fl2] - 24*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[mif2]*
          yu[mif1, fl2]*yubar[fl1, fl2] + 40*yTu[mif1]*yTubar[fl1]*
          yu[fl1, fl2]*yubar[mif2, fl2] + 24*invepsilonbar*yTu[mif1]*
          yTubar[fl1]*yu[fl1, fl2]*yubar[mif2, fl2] - 24*Log[M^2/\[Mu]^2]*
          yTu[mif1]*yTubar[fl1]*yu[fl1, fl2]*yubar[mif2, fl2] + 
         12*yTu[fl1]*yTubar[fl2]*yu[mif1, fl1]*yubar[mif2, fl2])/
        (768*M^2*Pi^2) + (yTu[mif1]*yTubar[fl1]*yu[fl1, mif3]*
         yubar[mif2, mif3])/(384*M^2*Pi^2), alphaOHq3[mif1_, mif2_] -> 
      (yd[fl1, fl2]*ydbar[mif2, fl2]*yTu[mif1]*yTubar[fl1])/(768*M^2*Pi^2) + 
       (yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1])/
        (768*M^2*Pi^2) + (yd[mif1, fl2]*ydbar[fl1, fl2]*yTu[fl1]*
         yTubar[mif2])/(768*M^2*Pi^2) + (yd[mif1, mif3]*ydbar[fl1, mif3]*
         yTu[fl1]*yTubar[mif2])/(768*M^2*Pi^2) - (yTu[mif1]*yTubar[mif2])/
        (4*M^2) + (-11*yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*
          yTubar[fl1] - 6*invepsilonbar*yd[fl1, mif3]*ydbar[mif2, mif3]*
          yTu[mif1]*yTubar[fl1] + 6*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
          ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1] - 11*yd[mif1, mif3]*
          ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] - 6*invepsilonbar*
          yd[mif1, mif3]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] + 
         6*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*ydbar[fl1, mif3]*yTu[fl1]*
          yTubar[mif2] - 48*g3^2*yTu[mif1]*yTubar[mif2] + 
         30*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif2] + 
         36*invepsilonbar*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif2] - 
         36*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif2])/
        (768*M^2*Pi^2) - (yTu[fl1]*yTubar[mif2]*yu[mif1, mif3]*
         yubar[fl1, mif3])/(384*M^2*Pi^2) - 
       (yTu[mif1]*yTubar[fl1]*yu[fl1, mif3]*yubar[mif2, mif3])/
        (384*M^2*Pi^2), alphaOHu[mif1_, mif2_] -> 
      (16*g3^2*yTu[mif1]*yTubar[mif2] - 3*yTu[fl1]*yTubar[fl2]*yu[fl2, mif2]*
         yubar[fl1, mif1] - 6*invepsilonbar*yTu[fl1]*yTubar[fl2]*
         yu[fl2, mif2]*yubar[fl1, mif1] + 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, mif2]*yubar[fl1, mif1] - 
        4*yTu[mif4]*yTubar[mif3]*yu[mif3, mif2]*yubar[mif4, mif1])/
       (384*M^2*Pi^2), alphaOHud[mif1_, mif2_] -> 
      (-3*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]*yubar[mif3, mif1] + 
        2*yd[mif3, mif2]*yTu[mif4]*yTubar[mif3]*yubar[mif4, mif1])/
       (96*M^2*Pi^2), alphaOHudbar[mif1_, mif2_] -> 
      (-3*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]*yu[mif3, mif1] + 
        2*ydbar[mif3, mif2]*yTu[mif3]*yTubar[mif4]*yu[mif4, mif1])/
       (96*M^2*Pi^2), alphaOld[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
      -(yl[mif1, mif4]*ylbar[mif2, mif3]*yTu[fl1]*yTubar[fl1])/(32*M^2*Pi^2), 
     alphaOlebar[mif1_, mif2_, mif3_, mif4_] -> 
      -(yl[mif2, mif3]*ylbar[mif1, mif4]*yTu[fl1]*yTubar[fl1])/(32*M^2*Pi^2), 
     alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 
      (2*ydbar[mif4, mif3]*yl[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 
        ydbar[fl1, mif3]*yl[mif1, mif2]*yTu[fl1]*yTubar[mif4])/(32*M^2*Pi^2), 
     alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 
      (2*yd[mif4, mif3]*ylbar[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 
        yd[fl1, mif3]*ylbar[mif1, mif2]*yTu[mif4]*yTubar[fl1])/(32*M^2*Pi^2), 
     alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 
      -(yl[mif1, mif2]*yTu[fl1]*yTubar[fl1]*yu[mif3, mif4])/(16*M^2*Pi^2), 
     alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 
      -(ylbar[mif1, mif2]*yTu[fl1]*yTubar[fl1]*yubar[mif3, mif4])/
       (16*M^2*Pi^2), alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOll[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
      (-3*yl[mif1, fl1]*ylbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] - 
        2*invepsilonbar*yl[mif1, fl1]*ylbar[mif2, fl1]*yTu[mif3]*
         yTubar[mif4] + 2*Log[M^2/\[Mu]^2]*yl[mif1, fl1]*ylbar[mif2, fl1]*
         yTu[mif3]*yTubar[mif4])/(256*M^2*Pi^2), 
     alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-3*yl[mif2, fl1]*ylbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] - 
        2*invepsilonbar*yl[mif2, fl1]*ylbar[mif1, fl1]*yTu[mif4]*
         yTubar[mif3] + 2*Log[M^2/\[Mu]^2]*yl[mif2, fl1]*ylbar[mif1, fl1]*
         yTu[mif4]*yTubar[mif3])/(256*M^2*Pi^2), 
     alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
      (3*yl[mif1, fl1]*ylbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] + 
        2*invepsilonbar*yl[mif1, fl1]*ylbar[mif2, fl1]*yTu[mif3]*
         yTubar[mif4] - 2*Log[M^2/\[Mu]^2]*yl[mif1, fl1]*ylbar[mif2, fl1]*
         yTu[mif3]*yTubar[mif4])/(256*M^2*Pi^2), 
     alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
      (3*yl[mif2, fl1]*ylbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] + 
        2*invepsilonbar*yl[mif2, fl1]*ylbar[mif1, fl1]*yTu[mif4]*
         yTubar[mif3] - 2*Log[M^2/\[Mu]^2]*yl[mif2, fl1]*ylbar[mif1, fl1]*
         yTu[mif4]*yTubar[mif3])/(256*M^2*Pi^2), 
     alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
      (-4*yd[mif1, mif4]*ydbar[mif2, mif3]*yTu[fl1]*yTubar[fl1] + 
        2*yd[fl1, mif4]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1] + 
        2*yd[mif1, mif4]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] + 
        9*yd[fl1, mif4]*ydbar[fl1, mif3]*yTu[mif1]*yTubar[mif2] + 
        6*invepsilonbar*yd[fl1, mif4]*ydbar[fl1, mif3]*yTu[mif1]*
         yTubar[mif2] - 6*Log[M^2/\[Mu]^2]*yd[fl1, mif4]*ydbar[fl1, mif3]*
         yTu[mif1]*yTubar[mif2])/(384*M^2*Pi^2), 
     alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-4*yd[mif2, mif3]*ydbar[mif1, mif4]*yTu[fl1]*yTubar[fl1] + 
        2*yd[fl1, mif3]*ydbar[mif1, mif4]*yTu[mif2]*yTubar[fl1] + 
        2*yd[mif2, mif3]*ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif1] + 
        9*yd[fl1, mif3]*ydbar[fl1, mif4]*yTu[mif2]*yTubar[mif1] + 
        6*invepsilonbar*yd[fl1, mif3]*ydbar[fl1, mif4]*yTu[mif2]*
         yTubar[mif1] - 6*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[fl1, mif4]*
         yTu[mif2]*yTubar[mif1])/(384*M^2*Pi^2), 
     alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
        180*yd[mif1, mif4]*ydbar[mif2, mif3]*yTu[fl1]*yTubar[fl1] + 
        90*yd[fl1, mif4]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1] + 
        90*yd[mif1, mif4]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] + 
        35*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif1]*yTubar[mif2])/
       (2880*M^2*Pi^2), alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
        180*yd[mif2, mif3]*ydbar[mif1, mif4]*yTu[fl1]*yTubar[fl1] + 
        90*yd[fl1, mif3]*ydbar[mif1, mif4]*yTu[mif2]*yTubar[fl1] + 
        90*yd[mif2, mif3]*ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif1] + 
        35*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif2]*yTubar[mif1])/
       (2880*M^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
      (3*yl[fl1, mif4]*ylbar[fl1, mif3]*yTu[mif1]*yTubar[mif2] + 
        2*invepsilonbar*yl[fl1, mif4]*ylbar[fl1, mif3]*yTu[mif1]*
         yTubar[mif2] - 2*Log[M^2/\[Mu]^2]*yl[fl1, mif4]*ylbar[fl1, mif3]*
         yTu[mif1]*yTubar[mif2])/(128*M^2*Pi^2), 
     alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
      (3*yl[fl1, mif3]*ylbar[fl1, mif4]*yTu[mif2]*yTubar[mif1] + 
        2*invepsilonbar*yl[fl1, mif3]*ylbar[fl1, mif4]*yTu[mif2]*
         yTubar[mif1] - 2*Log[M^2/\[Mu]^2]*yl[fl1, mif3]*ylbar[fl1, mif4]*
         yTu[mif2]*yTubar[mif1])/(128*M^2*Pi^2), 
     alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
      (-72*g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] + 
        48*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
        70*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif1]*yTubar[mif2] - 
        405*yd[mif3, fl1]*ydbar[mif4, fl1]*yTu[mif1]*yTubar[mif2] - 
        270*invepsilonbar*yd[mif3, fl1]*ydbar[mif4, fl1]*yTu[mif1]*
         yTubar[mif2] + 270*Log[M^2/\[Mu]^2]*yd[mif3, fl1]*ydbar[mif4, fl1]*
         yTu[mif1]*yTubar[mif2] + 105*g3^2*KroneckerDelta[mif1, mif4]*
         yTu[mif3]*yTubar[mif2] + 105*g3^2*KroneckerDelta[mif2, mif3]*
         yTu[mif1]*yTubar[mif4] - 70*g3^2*KroneckerDelta[mif1, mif2]*
         yTu[mif3]*yTubar[mif4] - 405*yd[mif1, fl1]*ydbar[mif2, fl1]*
         yTu[mif3]*yTubar[mif4] - 270*invepsilonbar*yd[mif1, fl1]*
         ydbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] + 270*Log[M^2/\[Mu]^2]*
         yd[mif1, fl1]*ydbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] - 
        270*yTu[mif1]*yTu[mif3]*yTubar[mif2]*yTubar[mif4] + 
        405*yTu[mif3]*yTubar[mif4]*yu[mif1, fl1]*yubar[mif2, fl1] + 
        270*invepsilonbar*yTu[mif3]*yTubar[mif4]*yu[mif1, fl1]*
         yubar[mif2, fl1] - 270*Log[M^2/\[Mu]^2]*yTu[mif3]*yTubar[mif4]*
         yu[mif1, fl1]*yubar[mif2, fl1] + 405*yTu[mif1]*yTubar[mif2]*
         yu[mif3, fl1]*yubar[mif4, fl1] + 270*invepsilonbar*yTu[mif1]*
         yTubar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1] - 270*Log[M^2/\[Mu]^2]*
         yTu[mif1]*yTubar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1])/
       (69120*M^2*Pi^2), alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-72*g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] + 
        48*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
        70*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif2]*yTubar[mif1] - 
        405*yd[mif4, fl1]*ydbar[mif3, fl1]*yTu[mif2]*yTubar[mif1] - 
        270*invepsilonbar*yd[mif4, fl1]*ydbar[mif3, fl1]*yTu[mif2]*
         yTubar[mif1] + 270*Log[M^2/\[Mu]^2]*yd[mif4, fl1]*ydbar[mif3, fl1]*
         yTu[mif2]*yTubar[mif1] + 105*g3^2*KroneckerDelta[mif2, mif3]*
         yTu[mif4]*yTubar[mif1] + 105*g3^2*KroneckerDelta[mif1, mif4]*
         yTu[mif2]*yTubar[mif3] - 70*g3^2*KroneckerDelta[mif1, mif2]*
         yTu[mif4]*yTubar[mif3] - 405*yd[mif2, fl1]*ydbar[mif1, fl1]*
         yTu[mif4]*yTubar[mif3] - 270*invepsilonbar*yd[mif2, fl1]*
         ydbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] + 270*Log[M^2/\[Mu]^2]*
         yd[mif2, fl1]*ydbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] - 
        270*yTu[mif2]*yTu[mif4]*yTubar[mif1]*yTubar[mif3] + 
        405*yTu[mif4]*yTubar[mif3]*yu[mif2, fl1]*yubar[mif1, fl1] + 
        270*invepsilonbar*yTu[mif4]*yTubar[mif3]*yu[mif2, fl1]*
         yubar[mif1, fl1] - 270*Log[M^2/\[Mu]^2]*yTu[mif4]*yTubar[mif3]*
         yu[mif2, fl1]*yubar[mif1, fl1] + 405*yTu[mif2]*yTubar[mif1]*
         yu[mif4, fl1]*yubar[mif3, fl1] + 270*invepsilonbar*yTu[mif2]*
         yTubar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1] - 270*Log[M^2/\[Mu]^2]*
         yTu[mif2]*yTubar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1])/
       (69120*M^2*Pi^2), alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] + 
        135*yd[mif3, fl1]*ydbar[mif4, fl1]*yTu[mif1]*yTubar[mif2] + 
        90*invepsilonbar*yd[mif3, fl1]*ydbar[mif4, fl1]*yTu[mif1]*
         yTubar[mif2] - 90*Log[M^2/\[Mu]^2]*yd[mif3, fl1]*ydbar[mif4, fl1]*
         yTu[mif1]*yTubar[mif2] + 35*g3^2*KroneckerDelta[mif1, mif4]*
         yTu[mif3]*yTubar[mif2] + 35*g3^2*KroneckerDelta[mif2, mif3]*
         yTu[mif1]*yTubar[mif4] + 135*yd[mif1, fl1]*ydbar[mif2, fl1]*
         yTu[mif3]*yTubar[mif4] + 90*invepsilonbar*yd[mif1, fl1]*
         ydbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] - 90*Log[M^2/\[Mu]^2]*
         yd[mif1, fl1]*ydbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] - 
        90*yTu[mif1]*yTu[mif3]*yTubar[mif2]*yTubar[mif4] + 
        135*yTu[mif3]*yTubar[mif4]*yu[mif1, fl1]*yubar[mif2, fl1] + 
        90*invepsilonbar*yTu[mif3]*yTubar[mif4]*yu[mif1, fl1]*
         yubar[mif2, fl1] - 90*Log[M^2/\[Mu]^2]*yTu[mif3]*yTubar[mif4]*
         yu[mif1, fl1]*yubar[mif2, fl1] + 135*yTu[mif1]*yTubar[mif2]*
         yu[mif3, fl1]*yubar[mif4, fl1] + 90*invepsilonbar*yTu[mif1]*
         yTubar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1] - 90*Log[M^2/\[Mu]^2]*
         yTu[mif1]*yTubar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1])/
       (23040*M^2*Pi^2), alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] + 
        135*yd[mif4, fl1]*ydbar[mif3, fl1]*yTu[mif2]*yTubar[mif1] + 
        90*invepsilonbar*yd[mif4, fl1]*ydbar[mif3, fl1]*yTu[mif2]*
         yTubar[mif1] - 90*Log[M^2/\[Mu]^2]*yd[mif4, fl1]*ydbar[mif3, fl1]*
         yTu[mif2]*yTubar[mif1] + 35*g3^2*KroneckerDelta[mif2, mif3]*
         yTu[mif4]*yTubar[mif1] + 35*g3^2*KroneckerDelta[mif1, mif4]*
         yTu[mif2]*yTubar[mif3] + 135*yd[mif2, fl1]*ydbar[mif1, fl1]*
         yTu[mif4]*yTubar[mif3] + 90*invepsilonbar*yd[mif2, fl1]*
         ydbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] - 90*Log[M^2/\[Mu]^2]*
         yd[mif2, fl1]*ydbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] - 
        90*yTu[mif2]*yTu[mif4]*yTubar[mif1]*yTubar[mif3] + 
        135*yTu[mif4]*yTubar[mif3]*yu[mif2, fl1]*yubar[mif1, fl1] + 
        90*invepsilonbar*yTu[mif4]*yTubar[mif3]*yu[mif2, fl1]*
         yubar[mif1, fl1] - 90*Log[M^2/\[Mu]^2]*yTu[mif4]*yTubar[mif3]*
         yu[mif2, fl1]*yubar[mif1, fl1] + 135*yTu[mif2]*yTubar[mif1]*
         yu[mif4, fl1]*yubar[mif3, fl1] + 90*invepsilonbar*yTu[mif2]*
         yTubar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1] - 90*Log[M^2/\[Mu]^2]*
         yTu[mif2]*yTubar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1])/
       (23040*M^2*Pi^2), alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
      (-9*yTu[mif1]*yTubar[mif2]*yu[fl1, mif4]*yubar[fl1, mif3] - 
        6*invepsilonbar*yTu[mif1]*yTubar[mif2]*yu[fl1, mif4]*
         yubar[fl1, mif3] + 6*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[mif2]*
         yu[fl1, mif4]*yubar[fl1, mif3] - 4*yTu[fl1]*yTubar[fl1]*
         yu[mif1, mif4]*yubar[mif2, mif3])/(384*M^2*Pi^2), 
     alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-9*yTu[mif2]*yTubar[mif1]*yu[fl1, mif3]*yubar[fl1, mif4] - 
        6*invepsilonbar*yTu[mif2]*yTubar[mif1]*yu[fl1, mif3]*
         yubar[fl1, mif4] + 6*Log[M^2/\[Mu]^2]*yTu[mif2]*yTubar[mif1]*
         yu[fl1, mif3]*yubar[fl1, mif4] - 4*yTu[fl1]*yTubar[fl1]*
         yu[mif2, mif3]*yubar[mif1, mif4])/(384*M^2*Pi^2), 
     alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
        35*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif1]*yTubar[mif2] - 
        180*yTu[fl1]*yTubar[fl1]*yu[mif1, mif4]*yubar[mif2, mif3])/
       (2880*M^2*Pi^2), alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
        35*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif2]*yTubar[mif1] - 
        180*yTu[fl1]*yTubar[fl1]*yu[mif2, mif3]*yubar[mif1, mif4])/
       (2880*M^2*Pi^2), alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 
      (2*yd[mif3, mif4]*yTu[fl1]*yTubar[fl1]*yu[mif1, mif2] - 
        yd[fl1, mif4]*yTu[mif3]*yTubar[fl1]*yu[mif1, mif2])/(32*M^2*Pi^2), 
     alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (2*ydbar[mif3, mif4]*yTu[fl1]*yTubar[fl1]*yubar[mif1, mif2] - 
        ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif3]*yubar[mif1, mif2])/
       (32*M^2*Pi^2), alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOuB[mif1_, mif2_] -> 
      -(alphaEBup[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*
            yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
          yu[mif1, mif3])/(128*Pi^2) - (alphaEBupbar[mif2, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif1, mif3])/
        (128*Pi^2) + ((I/128)*alphaEButp[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif1, mif3])/Pi^2 + 
       ((I/128)*alphaEButpbar[mif2, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/Pi^2 - 
       ((I/512)*alphaRBup[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/Pi^2 - 
       ((I/512)*alphaRBupbar[mif2, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/Pi^2 - 
       (alphaRButp[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/(512*Pi^2) - 
       (alphaRButpbar[mif2, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/(512*Pi^2) - 
       (alphaEBqp[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*
           yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yu[mif3, mif2])/(128*Pi^2) - (alphaEBqpbar[mif3, mif1]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif3, mif2])/
        (128*Pi^2) + ((I/128)*alphaEBqtp[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       ((I/128)*alphaEBqtpbar[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       ((I/512)*alphaRBqp[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       ((I/512)*alphaRBqpbar[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (alphaRBqtp[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/(512*Pi^2) + 
       (alphaRBqtpbar[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/(512*Pi^2) - 
       (I/8)*(8*alphaEuB[mif1, mif2] + (8*I)*alphaOuB[mif1, mif2] + 
         (4*I)*alphaEBup[mif3, mif2]*yu[mif1, mif3] + 
         (4*I)*alphaEBupbar[mif2, mif3]*yu[mif1, mif3] + 
         4*alphaEButp[mif3, mif2]*yu[mif1, mif3] + 
         4*alphaEButpbar[mif2, mif3]*yu[mif1, mif3] - alphaRBup[mif3, mif2]*
          yu[mif1, mif3] - alphaRBupbar[mif2, mif3]*yu[mif1, mif3] + 
         I*alphaRButp[mif3, mif2]*yu[mif1, mif3] + 
         I*alphaRButpbar[mif2, mif3]*yu[mif1, mif3] + 
         (4*I)*alphaEBqp[mif1, mif3]*yu[mif3, mif2] + 
         (4*I)*alphaEBqpbar[mif3, mif1]*yu[mif3, mif2] + 
         4*alphaEBqtp[mif1, mif3]*yu[mif3, mif2] + 
         4*alphaEBqtpbar[mif3, mif1]*yu[mif3, mif2] + alphaRBqp[mif1, mif3]*
          yu[mif3, mif2] + alphaRBqpbar[mif3, mif1]*yu[mif3, mif2] - 
         I*alphaRBqtp[mif1, mif3]*yu[mif3, mif2] - 
         I*alphaRBqtpbar[mif3, mif1]*yu[mif3, mif2]), 
     alphaOuBbar[mif1_, mif2_] -> 
      -(alphaEBup[mif2, mif3]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*
            yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
          yubar[mif1, mif3])/(128*Pi^2) - (alphaEBupbar[mif3, mif2]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif1, mif3])/
        (128*Pi^2) - ((I/128)*alphaEButp[mif2, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif1, mif3])/Pi^2 - 
       ((I/128)*alphaEButpbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/Pi^2 + 
       ((I/512)*alphaRBup[mif2, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/Pi^2 + 
       ((I/512)*alphaRBupbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/Pi^2 - 
       (alphaRButp[mif2, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/(512*Pi^2) - 
       (alphaRButpbar[mif3, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/(512*Pi^2) - 
       (alphaEBqp[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*
           yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yubar[mif3, mif2])/(128*Pi^2) - (alphaEBqpbar[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif3, mif2])/
        (128*Pi^2) - ((I/128)*alphaEBqtp[mif3, mif1]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       ((I/128)*alphaEBqtpbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       ((I/512)*alphaRBqp[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       ((I/512)*alphaRBqpbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 + 
       (alphaRBqtp[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/(512*Pi^2) + 
       (alphaRBqtpbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/(512*Pi^2) + 
       (I/8)*(8*alphaEuBbar[mif1, mif2] - (8*I)*alphaOuBbar[mif1, mif2] - 
         (4*I)*alphaEBup[mif2, mif3]*yubar[mif1, mif3] - 
         (4*I)*alphaEBupbar[mif3, mif2]*yubar[mif1, mif3] + 
         4*alphaEButp[mif2, mif3]*yubar[mif1, mif3] + 
         4*alphaEButpbar[mif3, mif2]*yubar[mif1, mif3] - 
         alphaRBup[mif2, mif3]*yubar[mif1, mif3] - alphaRBupbar[mif3, mif2]*
          yubar[mif1, mif3] - I*alphaRButp[mif2, mif3]*yubar[mif1, mif3] - 
         I*alphaRButpbar[mif3, mif2]*yubar[mif1, mif3] - 
         (4*I)*alphaEBqp[mif3, mif1]*yubar[mif3, mif2] - 
         (4*I)*alphaEBqpbar[mif1, mif3]*yubar[mif3, mif2] + 
         4*alphaEBqtp[mif3, mif1]*yubar[mif3, mif2] + 
         4*alphaEBqtpbar[mif1, mif3]*yubar[mif3, mif2] + 
         alphaRBqp[mif3, mif1]*yubar[mif3, mif2] + alphaRBqpbar[mif1, mif3]*
          yubar[mif3, mif2] + I*alphaRBqtp[mif3, mif1]*yubar[mif3, mif2] + 
         I*alphaRBqtpbar[mif1, mif3]*yubar[mif3, mif2]), 
     alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
       (120*M^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
       (120*M^2*Pi^2), alphaOuG[mif1_, mif2_] -> 
      (g3*yTu[mif1]*yTubar[fl1]*yu[fl1, mif2])/(96*M^2*Pi^2) + 
       (g3*yTu[mif1]*yTubar[mif3]*yu[mif3, mif2])/(384*M^2*Pi^2), 
     alphaOuGbar[mif1_, mif2_] -> (g3*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2])/
        (96*M^2*Pi^2) + (g3*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2])/
        (384*M^2*Pi^2), alphaOuH[mif1_, mif2_] -> 
      (g3^2*yTu[mif1]*yTubar[fl1]*yu[fl1, mif2])/(9*M^2*Pi^2) - 
       (lam*yTu[mif1]*yTubar[fl1]*yu[fl1, mif2])/(8*M^2*Pi^2) + 
       (yd[mif1, fl2]*ydbar[fl3, fl1]*yTu[fl2]*yTubar[fl1]*yu[fl3, mif2])/
        (48*M^2*Pi^2) - (yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[mif1]*yTubar[fl1]*
         yu[fl3, mif2])/(96*M^2*Pi^2) + (g3^2*yTu[fl1]*yTubar[mif2]*
         yu[mif1, fl1])/(9*M^2*Pi^2) + (yd[fl1, fl3]*ydbar[fl2, fl3]*yTu[fl2]*
         yTubar[fl1]*yu[mif1, mif2])/(128*M^2*Pi^2) - 
       (3*yd[fl3, fl2]*ydbar[fl3, fl1]*yTu[fl2]*yTubar[fl1]*yu[mif1, mif2])/
        (128*M^2*Pi^2) + (yd[fl2, fl3]*ydbar[fl1, fl3]*yTu[fl1]*yTubar[fl2]*
         yu[mif1, mif2])/(128*M^2*Pi^2) - (3*yd[fl3, fl1]*ydbar[fl3, fl2]*
         yTu[fl1]*yTubar[fl2]*yu[mif1, mif2])/(128*M^2*Pi^2) - 
       (g3^2*yTu[mif3]*yTubar[mif2]*yu[mif1, mif3])/(72*M^2*Pi^2) - 
       (yd[mif1, fl2]*ydbar[mif3, fl1]*yTu[fl2]*yTubar[fl1]*yu[mif3, mif2])/
        (384*M^2*Pi^2) + (yd[fl1, fl2]*ydbar[mif3, fl2]*yTu[mif1]*yTubar[fl1]*
         yu[mif3, mif2])/(128*M^2*Pi^2) - (yd[mif1, fl1]*ydbar[mif3, fl2]*
         yTu[fl1]*yTubar[fl2]*yu[mif3, mif2])/(384*M^2*Pi^2) - 
       (yd[mif1, fl2]*ydbar[fl1, fl2]*yTu[fl1]*yTubar[mif3]*yu[mif3, mif2])/
        (384*M^2*Pi^2) + (yTu[mif1]*yTubar[mif3]*yu[mif3, mif2])/(2*M^2) - 
       (g3^2*yTu[mif1]*yTubar[mif3]*yu[mif3, mif2])/(72*M^2*Pi^2) + 
       (yTu[fl1]*yTubar[mif3]*yu[mif1, fl2]*yu[mif3, mif2]*yubar[fl1, fl2])/
        (384*M^2*Pi^2) - (yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yu[mif1, mif2]*
         yubar[fl1, fl3])/(32*M^2*Pi^2) - (yTu[fl1]*yTubar[fl2]*yu[fl2, mif2]*
         yu[mif1, mif3]*yubar[fl1, mif3])/(384*M^2*Pi^2) + 
       (yTu[fl1]*yTubar[mif3]*yu[mif1, mif4]*yu[mif3, mif2]*yubar[fl1, mif4])/
        (192*M^2*Pi^2) - (yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*yu[mif1, mif2]*
         yubar[fl2, fl3])/(32*M^2*Pi^2) - (yTu[fl2]*yTubar[fl1]*yu[fl1, mif2]*
         yu[mif1, mif3]*yubar[fl2, mif3])/(384*M^2*Pi^2) - 
       (3*yTu[fl2]*yTubar[fl1]*yu[fl3, fl2]*yu[mif1, mif2]*yubar[fl3, fl1])/
        (128*M^2*Pi^2) - (yTu[mif1]*yTubar[fl1]*yu[fl1, fl2]*yu[fl3, mif2]*
         yubar[fl3, fl2])/(96*M^2*Pi^2) - (3*yTu[fl1]*yTubar[fl2]*
         yu[fl3, fl1]*yu[mif1, mif2]*yubar[fl3, fl2])/(128*M^2*Pi^2) - 
       (yTu[fl2]*yTubar[fl1]*yu[mif1, fl2]*yu[mif3, mif2]*yubar[mif3, fl1])/
        (384*M^2*Pi^2) - (yTu[mif1]*yTubar[fl1]*yu[fl1, fl2]*yu[mif3, mif2]*
         yubar[mif3, fl2])/(128*M^2*Pi^2) - 
       (yTu[fl1]*yTubar[fl2]*yu[mif1, fl1]*yu[mif3, mif2]*yubar[mif3, fl2])/
        (384*M^2*Pi^2) + (yTu[mif1]*yTubar[fl1]*yu[fl1, mif4]*yu[mif3, mif2]*
         yubar[mif3, mif4])/(192*M^2*Pi^2) + 
       (-256*g3^2*yTu[mif1]*yTubar[fl1]*yu[fl1, mif2] + 
         432*lam*yTu[mif1]*yTubar[fl1]*yu[fl1, mif2] + 288*invepsilonbar*lam*
          yTu[mif1]*yTubar[fl1]*yu[fl1, mif2] - 288*lam*Log[M^2/\[Mu]^2]*
          yTu[mif1]*yTubar[fl1]*yu[fl1, mif2] - 48*yd[mif1, fl1]*
          ydbar[fl2, fl3]*yTu[fl1]*yTubar[fl3]*yu[fl2, mif2] - 
         256*g3^2*yTu[fl1]*yTubar[mif2]*yu[mif1, fl1] + 
         288*lam*yTu[fl1]*yTubar[fl1]*yu[mif1, mif2] + 216*yd[fl1, fl2]*
          ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1]*yu[mif1, mif2] + 
         216*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1]*
          yu[mif1, mif2] - 216*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*
          yTu[fl3]*yTubar[fl1]*yu[mif1, mif2] - 216*yTu[fl1]*yTu[fl2]*
          yTubar[fl1]*yTubar[fl2]*yu[mif1, mif2] + 108*yd[fl1, fl2]*
          ydbar[fl1, fl3]*yTu[fl2]*yTubar[fl3]*yu[mif1, mif2] + 
         32*g3^2*yTu[mif3]*yTubar[mif2]*yu[mif1, mif3] + 
         12*yd[mif1, fl1]*ydbar[mif3, fl2]*yTu[fl1]*yTubar[fl2]*
          yu[mif3, mif2] + 416*g3^2*yTu[mif1]*yTubar[mif3]*yu[mif3, mif2] + 
         432*lam*yTu[mif1]*yTubar[mif3]*yu[mif3, mif2] + 
         288*invepsilonbar*lam*yTu[mif1]*yTubar[mif3]*yu[mif3, mif2] - 
         288*lam*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[mif3]*yu[mif3, mif2] - 
         306*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif3]*yu[mif3, mif2] - 
         324*invepsilonbar*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif3]*
          yu[mif3, mif2] + 324*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif1]*
          yTubar[fl1]*yTubar[mif3]*yu[mif3, mif2] + 168*yTu[fl1]*yTubar[mif3]*
          yu[mif1, fl2]*yu[mif3, mif2]*yubar[fl1, fl2] + 
         72*invepsilonbar*yTu[fl1]*yTubar[mif3]*yu[mif1, fl2]*yu[mif3, mif2]*
          yubar[fl1, fl2] - 72*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[mif3]*
          yu[mif1, fl2]*yu[mif3, mif2]*yubar[fl1, fl2] + 
         576*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yu[mif1, mif2]*
          yubar[fl1, fl3] + 432*invepsilonbar*yTu[fl1]*yTubar[fl2]*
          yu[fl2, fl3]*yu[mif1, mif2]*yubar[fl1, fl3] - 432*Log[M^2/\[Mu]^2]*
          yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yu[mif1, mif2]*yubar[fl1, fl3] + 
         66*yTu[fl1]*yTubar[fl2]*yu[fl2, mif2]*yu[mif1, mif3]*
          yubar[fl1, mif3] + 36*invepsilonbar*yTu[fl1]*yTubar[fl2]*
          yu[fl2, mif2]*yu[mif1, mif3]*yubar[fl1, mif3] - 
         36*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, mif2]*
          yu[mif1, mif3]*yubar[fl1, mif3] + 216*yTu[fl1]*yTubar[fl2]*
          yu[fl3, fl1]*yu[mif1, mif2]*yubar[fl3, fl2] - 
         36*yTu[mif1]*yTubar[fl1]*yu[fl1, fl2]*yu[mif3, mif2]*
          yubar[mif3, fl2] + 12*yTu[fl1]*yTubar[fl2]*yu[mif1, fl1]*
          yu[mif3, mif2]*yubar[mif3, fl2] + 12*yTu[mif5]*yTubar[mif4]*
          yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
         12*yTu[mif5]*yTubar[mif3]*yu[mif1, mif4]*yu[mif3, mif2]*
          yubar[mif5, mif4])/(2304*M^2*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
      (g3^2*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2])/(9*M^2*Pi^2) - 
       (lam*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2])/(8*M^2*Pi^2) - 
       (yd[fl2, fl3]*ydbar[fl1, fl3]*yTu[fl1]*yTubar[mif1]*yubar[fl2, mif2])/
        (96*M^2*Pi^2) - (yTu[fl1]*yTubar[mif1]*yu[fl2, fl3]*yubar[fl1, fl3]*
         yubar[fl2, mif2])/(96*M^2*Pi^2) + (yd[fl3, fl1]*ydbar[mif1, fl2]*
         yTu[fl1]*yTubar[fl2]*yubar[fl3, mif2])/(48*M^2*Pi^2) + 
       (g3^2*yTu[mif2]*yTubar[fl1]*yubar[mif1, fl1])/(9*M^2*Pi^2) + 
       (yd[fl1, fl3]*ydbar[fl2, fl3]*yTu[fl2]*yTubar[fl1]*yubar[mif1, mif2])/
        (128*M^2*Pi^2) - (3*yd[fl3, fl2]*ydbar[fl3, fl1]*yTu[fl2]*yTubar[fl1]*
         yubar[mif1, mif2])/(128*M^2*Pi^2) + 
       (yd[fl2, fl3]*ydbar[fl1, fl3]*yTu[fl1]*yTubar[fl2]*yubar[mif1, mif2])/
        (128*M^2*Pi^2) - (3*yd[fl3, fl1]*ydbar[fl3, fl2]*yTu[fl1]*yTubar[fl2]*
         yubar[mif1, mif2])/(128*M^2*Pi^2) - 
       (yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3]*yubar[mif1, mif2])/
        (32*M^2*Pi^2) - (yTu[fl2]*yTubar[fl1]*yu[fl1, fl3]*yubar[fl2, fl3]*
         yubar[mif1, mif2])/(32*M^2*Pi^2) - 
       (3*yTu[fl2]*yTubar[fl1]*yu[fl3, fl2]*yubar[fl3, fl1]*
         yubar[mif1, mif2])/(128*M^2*Pi^2) - 
       (3*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yubar[fl3, fl2]*
         yubar[mif1, mif2])/(128*M^2*Pi^2) - 
       (g3^2*yTu[mif2]*yTubar[mif3]*yubar[mif1, mif3])/(72*M^2*Pi^2) - 
       (yTu[fl1]*yTubar[fl2]*yu[fl2, mif3]*yubar[fl1, mif2]*
         yubar[mif1, mif3])/(384*M^2*Pi^2) - 
       (yTu[fl2]*yTubar[fl1]*yu[fl1, mif3]*yubar[fl2, mif2]*
         yubar[mif1, mif3])/(384*M^2*Pi^2) - (yd[mif3, fl2]*ydbar[mif1, fl1]*
         yTu[fl2]*yTubar[fl1]*yubar[mif3, mif2])/(384*M^2*Pi^2) - 
       (yd[fl1, fl2]*ydbar[mif1, fl2]*yTu[mif3]*yTubar[fl1]*
         yubar[mif3, mif2])/(384*M^2*Pi^2) - (yd[mif3, fl1]*ydbar[mif1, fl2]*
         yTu[fl1]*yTubar[fl2]*yubar[mif3, mif2])/(384*M^2*Pi^2) + 
       (yd[mif3, fl2]*ydbar[fl1, fl2]*yTu[fl1]*yTubar[mif1]*
         yubar[mif3, mif2])/(128*M^2*Pi^2) + 
       (yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2])/(2*M^2) - 
       (g3^2*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2])/(72*M^2*Pi^2) - 
       (yTu[fl1]*yTubar[mif1]*yu[mif3, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/(128*M^2*Pi^2) + 
       (yTu[fl1]*yTubar[mif1]*yu[mif3, mif4]*yubar[fl1, mif4]*
         yubar[mif3, mif2])/(192*M^2*Pi^2) - 
       (yTu[fl2]*yTubar[fl1]*yu[mif3, fl2]*yubar[mif1, fl1]*
         yubar[mif3, mif2])/(384*M^2*Pi^2) + 
       (yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2]*
         yubar[mif3, mif2])/(384*M^2*Pi^2) - 
       (yTu[fl1]*yTubar[fl2]*yu[mif3, fl1]*yubar[mif1, fl2]*
         yubar[mif3, mif2])/(384*M^2*Pi^2) + 
       (yTu[mif3]*yTubar[fl1]*yu[fl1, mif4]*yubar[mif1, mif4]*
         yubar[mif3, mif2])/(192*M^2*Pi^2) + 
       (-48*yd[fl1, fl2]*ydbar[mif1, fl3]*yTu[fl2]*yTubar[fl3]*
          yubar[fl1, mif2] - 256*g3^2*yTu[fl1]*yTubar[mif1]*
          yubar[fl1, mif2] + 432*lam*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2] + 
         288*invepsilonbar*lam*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2] - 
         288*lam*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2] - 
         256*g3^2*yTu[mif2]*yTubar[fl1]*yubar[mif1, fl1] + 
         288*lam*yTu[fl1]*yTubar[fl1]*yubar[mif1, mif2] + 
         216*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1]*
          yubar[mif1, mif2] + 216*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*
          yTu[fl3]*yTubar[fl1]*yubar[mif1, mif2] - 216*Log[M^2/\[Mu]^2]*
          yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1]*
          yubar[mif1, mif2] - 216*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2]*
          yubar[mif1, mif2] + 108*yd[fl1, fl2]*ydbar[fl1, fl3]*yTu[fl2]*
          yTubar[fl3]*yubar[mif1, mif2] + 576*yTu[fl1]*yTubar[fl2]*
          yu[fl2, fl3]*yubar[fl1, fl3]*yubar[mif1, mif2] + 
         432*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3]*
          yubar[mif1, mif2] - 432*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*
          yu[fl2, fl3]*yubar[fl1, fl3]*yubar[mif1, mif2] + 
         216*yTu[fl1]*yTubar[fl2]*yu[fl3, fl1]*yubar[fl3, fl2]*
          yubar[mif1, mif2] + 32*g3^2*yTu[mif2]*yTubar[mif3]*
          yubar[mif1, mif3] + 66*yTu[fl1]*yTubar[fl2]*yu[fl2, mif3]*
          yubar[fl1, mif2]*yubar[mif1, mif3] + 36*invepsilonbar*yTu[fl1]*
          yTubar[fl2]*yu[fl2, mif3]*yubar[fl1, mif2]*yubar[mif1, mif3] - 
         36*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, mif3]*
          yubar[fl1, mif2]*yubar[mif1, mif3] + 12*yd[mif3, fl1]*
          ydbar[mif1, fl2]*yTu[fl1]*yTubar[fl2]*yubar[mif3, mif2] + 
         416*g3^2*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2] + 
         432*lam*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2] + 
         288*invepsilonbar*lam*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2] - 
         288*lam*Log[M^2/\[Mu]^2]*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2] - 
         306*yTu[fl1]*yTu[mif3]*yTubar[fl1]*yTubar[mif1]*yubar[mif3, mif2] - 
         324*invepsilonbar*yTu[fl1]*yTu[mif3]*yTubar[fl1]*yTubar[mif1]*
          yubar[mif3, mif2] + 324*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif3]*
          yTubar[fl1]*yTubar[mif1]*yubar[mif3, mif2] - 
         36*yTu[fl1]*yTubar[mif1]*yu[mif3, fl2]*yubar[fl1, fl2]*
          yubar[mif3, mif2] + 168*yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*
          yubar[mif1, fl2]*yubar[mif3, mif2] + 72*invepsilonbar*yTu[mif3]*
          yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2]*yubar[mif3, mif2] - 
         72*Log[M^2/\[Mu]^2]*yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*
          yubar[mif1, fl2]*yubar[mif3, mif2] + 12*yTu[fl1]*yTubar[fl2]*
          yu[mif3, fl1]*yubar[mif1, fl2]*yubar[mif3, mif2] + 
         12*yTu[mif4]*yTubar[mif3]*yu[mif3, mif1]*yubar[mif1, mif1]*
          yubar[mif4, mif2] - 12*yTu[mif4]*yTubar[mif1]*yu[mif2, mif3]*
          yubar[mif2, mif2]*yubar[mif4, mif3] + 12*yTu[mif5]*yTubar[mif3]*
          yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
         12*yTu[mif5]*yTubar[mif1]*yu[mif3, mif4]*yubar[mif3, mif2]*
          yubar[mif5, mif4])/(2304*M^2*Pi^2), 
     alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*(3*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4]))/
       (1440*M^2*Pi^2), alphaOuW[mif1_, mif2_] -> 
      -(alphaEWqp[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*
            yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
          yu[mif3, mif2])/(128*Pi^2) - (alphaEWqpbar[mif3, mif1]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif3, mif2])/
        (128*Pi^2) + ((I/128)*alphaEWqtp[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       ((I/128)*alphaEWqtpbar[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       ((I/512)*alphaRWqp[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       ((I/512)*alphaRWqpbar[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (alphaRWqtp[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/(512*Pi^2) + 
       (alphaRWqtpbar[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/(512*Pi^2) - 
       (I/8)*(8*alphaEuW[mif1, mif2] + (8*I)*alphaOuW[mif1, mif2] + 
         (4*I)*alphaEWqp[mif1, mif3]*yu[mif3, mif2] + 
         (4*I)*alphaEWqpbar[mif3, mif1]*yu[mif3, mif2] + 
         4*alphaEWqtp[mif1, mif3]*yu[mif3, mif2] + 
         4*alphaEWqtpbar[mif3, mif1]*yu[mif3, mif2] + alphaRWqp[mif1, mif3]*
          yu[mif3, mif2] + alphaRWqpbar[mif3, mif1]*yu[mif3, mif2] - 
         I*alphaRWqtp[mif1, mif3]*yu[mif3, mif2] - 
         I*alphaRWqtpbar[mif3, mif1]*yu[mif3, mif2]), 
     alphaOuWbar[mif1_, mif2_] -> 
      -(alphaEWqp[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*
            yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
          yubar[mif3, mif2])/(128*Pi^2) - (alphaEWqpbar[mif1, mif3]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif3, mif2])/
        (128*Pi^2) - ((I/128)*alphaEWqtp[mif3, mif1]*
         (5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       ((I/128)*alphaEWqtpbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       ((I/512)*alphaRWqp[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       ((I/512)*alphaRWqpbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 + 
       (alphaRWqtp[mif3, mif1]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/(512*Pi^2) + 
       (alphaRWqtpbar[mif1, mif3]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/(512*Pi^2) + 
       (I/8)*(8*alphaEuWbar[mif1, mif2] - (8*I)*alphaOuWbar[mif1, mif2] - 
         (4*I)*alphaEWqp[mif3, mif1]*yubar[mif3, mif2] - 
         (4*I)*alphaEWqpbar[mif1, mif3]*yubar[mif3, mif2] + 
         4*alphaEWqtp[mif3, mif1]*yubar[mif3, mif2] + 
         4*alphaEWqtpbar[mif1, mif3]*yubar[mif3, mif2] + 
         alphaRWqp[mif3, mif1]*yubar[mif3, mif2] + alphaRWqpbar[mif1, mif3]*
          yubar[mif3, mif2] + I*alphaRWqtp[mif3, mif1]*yubar[mif3, mif2] + 
         I*alphaRWqtpbar[mif1, mif3]*yubar[mif3, mif2]), 
     alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2] + 
       (-5*M^2*yd[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 6*invepsilonbar*M^2*
          yd[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 4*muH^2*yd[mif1, mif2]*
          yTu[fl1]*yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif2]*
          yTu[fl1]*yTubar[fl1] + 6*M^2*yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] + 
         4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] + 
         8*muH^2*yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
          yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
          yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
          yd[fl1, mif2]*yTu[mif1]*yTubar[fl1])/(64*M^2*Pi^2), 
     alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2] + 
       (-5*M^2*ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 6*invepsilonbar*M^2*
          ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 4*muH^2*ydbar[mif1, mif2]*
          yTu[fl1]*yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif2]*
          yTu[fl1]*yTubar[fl1] + 6*M^2*ydbar[fl1, mif2]*yTu[fl1]*
          yTubar[mif1] + 4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*
          yTubar[mif1] + 8*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] + 
         4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] - 
         4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] - 
         4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1])/
        (64*M^2*Pi^2), alphaOlambdae[mif1_, mif2_] -> 
      yl[mif1, mif2] - (muH^2*yl[mif1, mif2]*yTu[fl1]*yTubar[fl1])/
        (16*M^2*Pi^2) - (yl[mif1, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(64*Pi^2), alphaOlambdaebar[mif1_, mif2_] -> 
      ylbar[mif1, mif2] - (muH^2*ylbar[mif1, mif2]*yTu[fl1]*yTubar[fl1])/
        (16*M^2*Pi^2) - (ylbar[mif1, mif2]*(5*yTu[fl1]*yTubar[fl1] + 
          6*invepsilonbar*yTu[fl1]*yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(64*Pi^2), alphaOlambdau[mif1_, mif2_] -> 
      yu[mif1, mif2] - (muH^2*yTu[fl1]*yTubar[fl1]*yu[mif1, mif2])/
        (16*M^2*Pi^2) - ((5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yu[mif1, mif2])/(64*Pi^2), alphaOlambdaubar[mif1_, mif2_] -> 
      yubar[mif1, mif2] - (muH^2*yTu[fl1]*yTubar[fl1]*yubar[mif1, mif2])/
        (16*M^2*Pi^2) - ((5*yTu[fl1]*yTubar[fl1] + 6*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 6*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yubar[mif1, mif2])/(64*Pi^2)}


==> anc/matching_NDR.dat <==
MatchingResultNDR = {alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
     alphaO3G -> -g3^3/(2880*M^2*Pi^2), alphaO3Gt -> 0, alphaO3W -> alphaO3W, 
     alphaO3Wt -> alphaO3Wt, alphaOH -> (lam^2*yTu[fl1]*yTubar[fl1])/
        (4*M^2*Pi^2) + (3*lam*(yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
           yTubar[fl1] + 2*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*
           yTu[fl3]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*
           ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 2*yTu[fl1]*yTu[fl2]*
           yTubar[fl1]*yTubar[fl2] + 2*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
           yubar[fl1, fl3] + 4*invepsilonbar*yTu[fl1]*yTubar[fl2]*
           yu[fl2, fl3]*yubar[fl1, fl3] - 4*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3]))/(16*M^2*Pi^2) + 
       (yTu[fl1]*yTu[fl2]*yTu[fl3]*yTubar[fl1]*yTubar[fl2]*yTubar[fl3] + 
         4*yTu[fl1]*yTu[fl2]*yTubar[fl2]*yTubar[fl3]*yu[fl3, fl4]*
          yubar[fl1, fl4] + 2*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl3]*
          yu[fl3, fl4]*yubar[fl2, fl4] - 2*yTu[fl1]*yTubar[fl2]*yu[fl2, fl5]*
          yu[fl3, fl4]*yubar[fl1, fl4]*yubar[fl3, fl5] - 
         2*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl5]*yu[fl3, fl4]*
          yubar[fl1, fl4]*yubar[fl3, fl5] + 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
          yTubar[fl2]*yu[fl2, fl5]*yu[fl3, fl4]*yubar[fl1, fl4]*
          yubar[fl3, fl5] - 4*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yu[fl4, fl5]*
          yubar[fl1, fl5]*yubar[fl4, fl3] - 4*invepsilonbar*yTu[fl1]*
          yTubar[fl2]*yu[fl2, fl3]*yu[fl4, fl5]*yubar[fl1, fl5]*
          yubar[fl4, fl3] + 4*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*
          yu[fl2, fl3]*yu[fl4, fl5]*yubar[fl1, fl5]*yubar[fl4, fl3])/
        (16*M^2*Pi^2), alphaOHB -> alphaOHB, alphaOHBox -> 
      (3*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
        6*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
        6*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
         yTubar[fl1] - 4*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
        18*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
        12*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
        12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(64*M^2*Pi^2), alphaOHBt -> alphaOHBt, 
     alphaOHD -> (-3*(yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
         2*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
         2*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
          yTubar[fl1] + yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] - 
         yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
         2*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
         2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3]))/(32*M^2*Pi^2), alphaOHG -> 
      (g3^2*yTu[fl1]*yTubar[fl1])/(96*M^2*Pi^2), alphaOHGt -> 0, 
     alphaOHW -> alphaOHW, alphaOHWB -> alphaOHWB, alphaOHWBt -> alphaOHWBt, 
     alphaOHWt -> alphaOHWt, alphaOlambda -> 
      lam - (lam*muH^2*yTu[fl1]*yTubar[fl1])/(4*M^2*Pi^2) - 
       (3*muH^2*(yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
          2*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
           yTubar[fl1] - 2*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
          2*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
          4*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
          4*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
           yubar[fl1, fl3]))/(32*M^2*Pi^2) - 
       (3*(lam*yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*lam*yTu[fl1]*
           yTubar[fl1] - 2*lam*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1] - 
          invepsilonbar*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
          Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] - 
          2*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
          2*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
           yubar[fl1, fl3]))/(16*Pi^2), alphaOmuH2 -> 
      muH^2 - (muH^4*yTu[fl1]*yTubar[fl1])/(16*M^2*Pi^2) + 
       (3*(4*M^2*yTu[fl1]*yTubar[fl1] + 4*invepsilonbar*M^2*yTu[fl1]*
           yTubar[fl1] - muH^2*yTu[fl1]*yTubar[fl1] - 2*invepsilonbar*muH^2*
           yTu[fl1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1] + 2*muH^2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (32*Pi^2), alphaKd[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
     alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
     alphaKe[mif1_, mif2_] -> 0, alphaKebar[mif1_, mif2_] -> 0, 
     alphaKl[mif1_, mif2_] -> 2*KroneckerDelta[mif1, mif2], 
     alphaKlbar[mif1_, mif2_] -> 2*KroneckerDelta[mif1, mif2], 
     alphaKq[mif1_, mif2_] -> KroneckerDelta[mif1, mif2] + 
       (3*M^2*yTu[mif1]*yTubar[mif2] + 2*invepsilonbar*M^2*yTu[mif1]*
          yTubar[mif2] + 6*muH^2*yTu[mif1]*yTubar[mif2] + 
         4*invepsilonbar*muH^2*yTu[mif1]*yTubar[mif2] - 
         2*M^2*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[mif2] - 
         4*muH^2*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[mif2])/(64*M^2*Pi^2), 
     alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2] + 
       (3*M^2*yTu[mif2]*yTubar[mif1] + 2*invepsilonbar*M^2*yTu[mif2]*
          yTubar[mif1] + 6*muH^2*yTu[mif2]*yTubar[mif1] + 
         4*invepsilonbar*muH^2*yTu[mif2]*yTubar[mif1] - 
         2*M^2*Log[M^2/\[Mu]^2]*yTu[mif2]*yTubar[mif1] - 
         4*muH^2*Log[M^2/\[Mu]^2]*yTu[mif2]*yTubar[mif1])/(64*M^2*Pi^2), 
     alphaKu[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
     alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
     alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*(3*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4]))/
       (1440*M^2*Pi^2), alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOHdbar[mif1_, mif2_] -> (3*yd[fl1, mif1]*ydbar[fl2, mif2]*yTu[fl2]*
         yTubar[fl1] - 6*invepsilonbar*yd[fl1, mif1]*ydbar[fl2, mif2]*
         yTu[fl2]*yTubar[fl1] + 6*Log[M^2/\[Mu]^2]*yd[fl1, mif1]*
         ydbar[fl2, mif2]*yTu[fl2]*yTubar[fl1] - 6*yd[fl1, mif1]*
         ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1] - 6*yd[mif3, mif1]*
         ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*yd[mif3, mif1]*
         ydbar[mif4, mif2]*yTu[mif4]*yTubar[mif3])/(384*M^2*Pi^2), 
     alphaOHebar[mif1_, mif2_] -> 0, alphaOHl1bar[mif1_, mif2_] -> 0, 
     alphaOHl3bar[mif1_, mif2_] -> 0, alphaOHq1bar[mif1_, mif2_] -> 
      (yTu[mif2]*yTubar[mif1])/(4*M^2) + 
       (-3*yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*yTubar[fl1] - 
         2*invepsilonbar*yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*
          yTubar[fl1] + 2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[mif1, mif3]*
          yTu[mif2]*yTubar[fl1] - 3*yd[mif2, mif3]*ydbar[fl1, mif3]*yTu[fl1]*
          yTubar[mif1] - 2*invepsilonbar*yd[mif2, mif3]*ydbar[fl1, mif3]*
          yTu[fl1]*yTubar[mif1] + 2*Log[M^2/\[Mu]^2]*yd[mif2, mif3]*
          ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 14*yTu[fl1]*yTu[mif2]*
          yTubar[fl1]*yTubar[mif1] - 12*invepsilonbar*yTu[fl1]*yTu[mif2]*
          yTubar[fl1]*yTubar[mif1] + 12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif2]*
          yTubar[fl1]*yTubar[mif1] + 8*yTu[fl1]*yTubar[mif1]*yu[mif2, fl2]*
          yubar[fl1, fl2] + 8*invepsilonbar*yTu[fl1]*yTubar[mif1]*
          yu[mif2, fl2]*yubar[fl1, fl2] - 8*Log[M^2/\[Mu]^2]*yTu[fl1]*
          yTubar[mif1]*yu[mif2, fl2]*yubar[fl1, fl2] + 
         8*yTu[mif2]*yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2] + 
         8*invepsilonbar*yTu[mif2]*yTubar[fl1]*yu[fl1, fl2]*
          yubar[mif1, fl2] - 8*Log[M^2/\[Mu]^2]*yTu[mif2]*yTubar[fl1]*
          yu[fl1, fl2]*yubar[mif1, fl2])/(256*M^2*Pi^2), 
     alphaOHq3bar[mif1_, mif2_] -> -(yTu[mif2]*yTubar[mif1])/(4*M^2) + 
       (-3*yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*yTubar[fl1] - 
         2*invepsilonbar*yd[fl1, mif3]*ydbar[mif1, mif3]*yTu[mif2]*
          yTubar[fl1] + 2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[mif1, mif3]*
          yTu[mif2]*yTubar[fl1] - 3*yd[mif2, mif3]*ydbar[fl1, mif3]*yTu[fl1]*
          yTubar[mif1] - 2*invepsilonbar*yd[mif2, mif3]*ydbar[fl1, mif3]*
          yTu[fl1]*yTubar[mif1] + 2*Log[M^2/\[Mu]^2]*yd[mif2, mif3]*
          ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 6*yTu[fl1]*yTu[mif2]*
          yTubar[fl1]*yTubar[mif1] + 12*invepsilonbar*yTu[fl1]*yTu[mif2]*
          yTubar[fl1]*yTubar[mif1] - 12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif2]*
          yTubar[fl1]*yTubar[mif1])/(256*M^2*Pi^2), 
     alphaOHubar[mif1_, mif2_] -> (3*yTu[fl1]*yTubar[fl2]*yu[fl2, mif1]*
         yubar[fl1, mif2] - 6*invepsilonbar*yTu[fl1]*yTubar[fl2]*
         yu[fl2, mif1]*yubar[fl1, mif2] + 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, mif1]*yubar[fl1, mif2] - 
        4*yTu[mif4]*yTubar[mif3]*yu[mif3, mif1]*yubar[mif4, mif2])/
       (384*M^2*Pi^2), alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*(3*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4]))/
       (1440*M^2*Pi^2), alphaWeinberg[mif1_, mif2_] -> 0, 
     alphaWeinbergbar[mif1_, mif2_] -> 0, alphaOdB[mif1_, mif2_] -> 
      (-I/8)*(8*alphaEdB[mif1, mif2] + (8*I)*alphaOdB[mif1, mif2] + 
         (4*I)*alphaEBdp[mif3, mif2]*yd[mif1, mif3] + 
         (4*I)*alphaEBdpbar[mif2, mif3]*yd[mif1, mif3] + 
         4*alphaEBdtp[mif3, mif2]*yd[mif1, mif3] + 
         4*alphaEBdtpbar[mif2, mif3]*yd[mif1, mif3] - alphaRBdp[mif3, mif2]*
          yd[mif1, mif3] - alphaRBdpbar[mif2, mif3]*yd[mif1, mif3] + 
         I*alphaRBdtp[mif3, mif2]*yd[mif1, mif3] + 
         I*alphaRBdtpbar[mif2, mif3]*yd[mif1, mif3] + 
         (4*I)*alphaEBqp[mif1, mif3]*yd[mif3, mif2] + 
         (4*I)*alphaEBqpbar[mif3, mif1]*yd[mif3, mif2] + 
         4*alphaEBqtp[mif1, mif3]*yd[mif3, mif2] + 
         4*alphaEBqtpbar[mif3, mif1]*yd[mif3, mif2] + alphaRBqp[mif1, mif3]*
          yd[mif3, mif2] + alphaRBqpbar[mif3, mif1]*yd[mif3, mif2] - 
         I*alphaRBqtp[mif1, mif3]*yd[mif3, mif2] - 
         I*alphaRBqtpbar[mif3, mif1]*yd[mif3, mif2]) + 
       (alphaEBdp[mif3, mif2]*(-3*M^2*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*muH^2*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1]))/(128*M^2*Pi^2) + 
       (alphaEBdpbar[mif2, mif3]*(-3*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(128*M^2*Pi^2) - 
       ((I/128)*alphaEBdtp[mif3, mif2]*(-3*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/128)*alphaEBdtpbar[mif2, mif3]*(-3*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(M^2*Pi^2) + 
       ((I/512)*alphaRBdp[mif3, mif2]*(-3*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(M^2*Pi^2) + 
       ((I/512)*alphaRBdpbar[mif2, mif3]*(-3*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(M^2*Pi^2) + 
       (alphaRBdtp[mif3, mif2]*(-3*M^2*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*muH^2*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*
           yTu[mif1]*yTubar[fl1]))/(512*M^2*Pi^2) + 
       (alphaRBdtpbar[mif2, mif3]*(-3*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif3]*yTu[mif1]*yTubar[fl1]))/(512*M^2*Pi^2) + 
       (alphaEBqp[mif1, mif3]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1]))/(128*M^2*Pi^2) + 
       (alphaEBqpbar[mif3, mif1]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(128*M^2*Pi^2) - 
       ((I/128)*alphaEBqtp[mif1, mif3]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/128)*alphaEBqtpbar[mif3, mif1]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRBqp[mif1, mif3]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRBqpbar[mif3, mif1]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       (alphaRBqtp[mif1, mif3]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1]))/(512*M^2*Pi^2) - 
       (alphaRBqtpbar[mif3, mif1]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(512*M^2*Pi^2), 
     alphaOdBbar[mif1_, mif2_] -> (I/8)*(8*alphaEdBbar[mif1, mif2] - 
         (8*I)*alphaOdBbar[mif1, mif2] - (4*I)*alphaEBdp[mif2, mif3]*
          ydbar[mif1, mif3] - (4*I)*alphaEBdpbar[mif3, mif2]*
          ydbar[mif1, mif3] + 4*alphaEBdtp[mif2, mif3]*ydbar[mif1, mif3] + 
         4*alphaEBdtpbar[mif3, mif2]*ydbar[mif1, mif3] - 
         alphaRBdp[mif2, mif3]*ydbar[mif1, mif3] - alphaRBdpbar[mif3, mif2]*
          ydbar[mif1, mif3] - I*alphaRBdtp[mif2, mif3]*ydbar[mif1, mif3] - 
         I*alphaRBdtpbar[mif3, mif2]*ydbar[mif1, mif3] - 
         (4*I)*alphaEBqp[mif3, mif1]*ydbar[mif3, mif2] - 
         (4*I)*alphaEBqpbar[mif1, mif3]*ydbar[mif3, mif2] + 
         4*alphaEBqtp[mif3, mif1]*ydbar[mif3, mif2] + 
         4*alphaEBqtpbar[mif1, mif3]*ydbar[mif3, mif2] + 
         alphaRBqp[mif3, mif1]*ydbar[mif3, mif2] + alphaRBqpbar[mif1, mif3]*
          ydbar[mif3, mif2] + I*alphaRBqtp[mif3, mif1]*ydbar[mif3, mif2] + 
         I*alphaRBqtpbar[mif1, mif3]*ydbar[mif3, mif2]) + 
       (alphaEBdp[mif2, mif3]*(-3*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1]))/
        (128*M^2*Pi^2) + (alphaEBdpbar[mif3, mif2]*
         (-3*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1]))/(128*M^2*Pi^2) + 
       ((I/128)*alphaEBdtp[mif2, mif3]*(-3*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1]))/
        (M^2*Pi^2) + ((I/128)*alphaEBdtpbar[mif3, mif2]*
         (-3*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRBdp[mif2, mif3]*(-3*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1]))/
        (M^2*Pi^2) - ((I/512)*alphaRBdpbar[mif3, mif2]*
         (-3*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1]))/(M^2*Pi^2) + 
       (alphaRBdtp[mif2, mif3]*(-3*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1]))/
        (512*M^2*Pi^2) + (alphaRBdtpbar[mif3, mif2]*
         (-3*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif3]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif1] + 4*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] + 4*invepsilonbar*muH^2*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif3]*
           yTu[fl1]*yTubar[mif1]))/(512*M^2*Pi^2) + 
       (alphaEBqp[mif3, mif1]*(-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (128*M^2*Pi^2) + (alphaEBqpbar[mif1, mif3]*
         (-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(128*M^2*Pi^2) + 
       ((I/128)*alphaEBqtp[mif3, mif1]*(-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (M^2*Pi^2) + ((I/128)*alphaEBqtpbar[mif1, mif3]*
         (-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(M^2*Pi^2) + 
       ((I/512)*alphaRBqp[mif3, mif1]*(-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (M^2*Pi^2) + ((I/512)*alphaRBqpbar[mif1, mif3]*
         (-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(M^2*Pi^2) - 
       (alphaRBqtp[mif3, mif1]*(-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (512*M^2*Pi^2) - (alphaRBqtpbar[mif1, mif3]*
         (-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(512*M^2*Pi^2), 
     alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*(3*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4]))/
       (1440*M^2*Pi^2), alphaOdG[mif1_, mif2_] -> 
      -(g3*yTu[mif1]*(6*yd[fl1, mif2]*yTubar[fl1] - yd[mif3, mif2]*
           yTubar[mif3]))/(384*M^2*Pi^2), alphaOdGbar[mif1_, mif2_] -> 
      -(g3*(6*ydbar[fl1, mif2]*yTu[fl1] - ydbar[mif3, mif2]*yTu[mif3])*
         yTubar[mif1])/(384*M^2*Pi^2), alphaOdH[mif1_, mif2_] -> 
      (96*lam*yd[mif1, mif2]*yTu[fl1]*yTubar[fl1] + 18*yd[fl1, mif2]*
         yd[mif1, mif3]*ydbar[fl2, mif3]*yTu[fl2]*yTubar[fl1] + 
        12*invepsilonbar*yd[fl1, mif2]*yd[mif1, mif3]*ydbar[fl2, mif3]*
         yTu[fl2]*yTubar[fl1] - 12*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
         yd[mif1, mif3]*ydbar[fl2, mif3]*yTu[fl2]*yTubar[fl1] + 
        36*yd[fl1, fl2]*yd[mif1, mif2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
        72*invepsilonbar*yd[fl1, fl2]*yd[mif1, mif2]*ydbar[fl3, fl2]*yTu[fl3]*
         yTubar[fl1] - 72*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*yd[mif1, mif2]*
         ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 144*lam*yd[fl1, mif2]*
         yTu[mif1]*yTubar[fl1] - 96*invepsilonbar*lam*yd[fl1, mif2]*yTu[mif1]*
         yTubar[fl1] + 96*lam*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*yTu[mif1]*
         yTubar[fl1] + 18*yd[fl1, mif4]*yd[mif3, mif2]*ydbar[mif3, mif4]*
         yTu[mif1]*yTubar[fl1] + 12*invepsilonbar*yd[fl1, mif4]*
         yd[mif3, mif2]*ydbar[mif3, mif4]*yTu[mif1]*yTubar[fl1] - 
        12*Log[M^2/\[Mu]^2]*yd[fl1, mif4]*yd[mif3, mif2]*ydbar[mif3, mif4]*
         yTu[mif1]*yTubar[fl1] - 12*yd[fl1, mif2]*yd[mif1, mif3]*
         ydbar[mif4, mif3]*yTu[mif4]*yTubar[fl1] - 72*yd[mif1, mif2]*yTu[fl1]*
         yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 48*yd[fl1, mif2]*yTu[fl2]*
         yTu[mif1]*yTubar[fl1]*yTubar[fl2] - 30*yd[mif1, mif4]*yd[mif3, mif2]*
         ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif3] - 12*invepsilonbar*
         yd[mif1, mif4]*yd[mif3, mif2]*ydbar[fl1, mif4]*yTu[fl1]*
         yTubar[mif3] + 12*Log[M^2/\[Mu]^2]*yd[mif1, mif4]*yd[mif3, mif2]*
         ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif3] + 72*lam*yd[mif3, mif2]*
         yTu[mif1]*yTubar[mif3] + 48*invepsilonbar*lam*yd[mif3, mif2]*
         yTu[mif1]*yTubar[mif3] - 48*lam*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*
         yTu[mif1]*yTubar[mif3] + 4*yd[mif1, mif4]*yd[mif3, mif2]*
         ydbar[mif5, mif4]*yTu[mif5]*yTubar[mif3] - 12*yd[mif3, mif2]*
         yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif3] + 
        4*yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*yTu[mif5]*
         yTubar[mif4] + 48*yd[mif3, mif2]*yTu[fl1]*yTubar[mif3]*yu[mif1, fl2]*
         yubar[fl1, fl2] + 24*invepsilonbar*yd[mif3, mif2]*yTu[fl1]*
         yTubar[mif3]*yu[mif1, fl2]*yubar[fl1, fl2] - 24*Log[M^2/\[Mu]^2]*
         yd[mif3, mif2]*yTu[fl1]*yTubar[mif3]*yu[mif1, fl2]*yubar[fl1, fl2] + 
        72*yd[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
        144*invepsilonbar*yd[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3] - 144*Log[M^2/\[Mu]^2]*yd[mif1, mif2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 48*yd[fl1, mif2]*
         yTu[mif1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
        48*invepsilonbar*yd[fl1, mif2]*yTu[mif1]*yTubar[fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3] + 48*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*yTu[mif1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 48*yd[fl1, mif2]*yTu[fl2]*
         yTubar[fl1]*yu[mif1, fl3]*yubar[fl2, fl3] - 48*invepsilonbar*
         yd[fl1, mif2]*yTu[fl2]*yTubar[fl1]*yu[mif1, fl3]*yubar[fl2, fl3] + 
        48*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*yTu[fl2]*yTubar[fl1]*yu[mif1, fl3]*
         yubar[fl2, fl3] - 12*yd[mif3, mif2]*yTu[mif1]*yTubar[fl1]*
         yu[fl1, fl2]*yubar[mif3, fl2])/(768*M^2*Pi^2), 
     alphaOdHbar[mif1_, mif2_] -> (96*lam*ydbar[mif1, mif2]*yTu[fl1]*
         yTubar[fl1] + 18*yd[fl1, mif3]*ydbar[fl2, mif2]*ydbar[mif1, mif3]*
         yTu[fl2]*yTubar[fl1] + 12*invepsilonbar*yd[fl1, mif3]*
         ydbar[fl2, mif2]*ydbar[mif1, mif3]*yTu[fl2]*yTubar[fl1] - 
        12*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[fl2, mif2]*ydbar[mif1, mif3]*
         yTu[fl2]*yTubar[fl1] + 36*yd[fl1, fl2]*ydbar[fl3, fl2]*
         ydbar[mif1, mif2]*yTu[fl3]*yTubar[fl1] + 72*invepsilonbar*
         yd[fl1, fl2]*ydbar[fl3, fl2]*ydbar[mif1, mif2]*yTu[fl3]*
         yTubar[fl1] - 72*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*
         ydbar[mif1, mif2]*yTu[fl3]*yTubar[fl1] - 30*yd[fl1, mif4]*
         ydbar[mif1, mif4]*ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1] - 
        12*invepsilonbar*yd[fl1, mif4]*ydbar[mif1, mif4]*ydbar[mif3, mif2]*
         yTu[mif3]*yTubar[fl1] + 12*Log[M^2/\[Mu]^2]*yd[fl1, mif4]*
         ydbar[mif1, mif4]*ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1] - 
        72*ydbar[mif1, mif2]*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] - 
        144*lam*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] - 
        96*invepsilonbar*lam*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] + 
        96*lam*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] + 
        18*yd[mif3, mif4]*ydbar[fl1, mif4]*ydbar[mif3, mif2]*yTu[fl1]*
         yTubar[mif1] + 12*invepsilonbar*yd[mif3, mif4]*ydbar[fl1, mif4]*
         ydbar[mif3, mif2]*yTu[fl1]*yTubar[mif1] - 12*Log[M^2/\[Mu]^2]*
         yd[mif3, mif4]*ydbar[fl1, mif4]*ydbar[mif3, mif2]*yTu[fl1]*
         yTubar[mif1] + 72*lam*ydbar[mif3, mif2]*yTu[mif3]*yTubar[mif1] + 
        48*invepsilonbar*lam*ydbar[mif3, mif2]*yTu[mif3]*yTubar[mif1] - 
        48*lam*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[mif3]*yTubar[mif1] - 
        12*ydbar[mif3, mif2]*yTu[fl1]*yTu[mif3]*yTubar[fl1]*yTubar[mif1] + 
        48*ydbar[fl1, mif2]*yTu[fl1]*yTu[fl2]*yTubar[fl2]*yTubar[mif1] - 
        12*yd[mif3, mif4]*ydbar[fl1, mif2]*ydbar[mif1, mif4]*yTu[fl1]*
         yTubar[mif3] + 8*yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*
         yTu[mif5]*yTubar[mif3] - 12*ydbar[mif3, mif2]*yTu[fl1]*yTubar[mif1]*
         yu[mif3, fl2]*yubar[fl1, fl2] + 72*ydbar[mif1, mif2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 144*invepsilonbar*
         ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3] - 144*Log[M^2/\[Mu]^2]*ydbar[mif1, mif2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 48*ydbar[fl1, mif2]*
         yTu[fl2]*yTubar[mif1]*yu[fl1, fl3]*yubar[fl2, fl3] - 
        48*invepsilonbar*ydbar[fl1, mif2]*yTu[fl2]*yTubar[mif1]*yu[fl1, fl3]*
         yubar[fl2, fl3] + 48*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl2]*
         yTubar[mif1]*yu[fl1, fl3]*yubar[fl2, fl3] + 48*ydbar[mif3, mif2]*
         yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2] + 
        24*invepsilonbar*ydbar[mif3, mif2]*yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*
         yubar[mif1, fl2] - 24*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[mif3]*
         yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2] - 48*ydbar[fl1, mif2]*
         yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[mif1, fl3] - 
        48*invepsilonbar*ydbar[fl1, mif2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
         yubar[mif1, fl3] + 48*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, fl3]*yubar[mif1, fl3])/(768*M^2*Pi^2), 
     alphaOdW[mif1_, mif2_] -> (-I/8)*(8*alphaEdW[mif1, mif2] + 
         (8*I)*alphaOdW[mif1, mif2] + (4*I)*alphaEWqp[mif1, mif3]*
          yd[mif3, mif2] + (4*I)*alphaEWqpbar[mif3, mif1]*yd[mif3, mif2] + 
         4*alphaEWqtp[mif1, mif3]*yd[mif3, mif2] + 
         4*alphaEWqtpbar[mif3, mif1]*yd[mif3, mif2] + alphaRWqp[mif1, mif3]*
          yd[mif3, mif2] + alphaRWqpbar[mif3, mif1]*yd[mif3, mif2] - 
         I*alphaRWqtp[mif1, mif3]*yd[mif3, mif2] - 
         I*alphaRWqtpbar[mif3, mif1]*yd[mif3, mif2]) + 
       (alphaEWqp[mif1, mif3]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1]))/(128*M^2*Pi^2) + 
       (alphaEWqpbar[mif3, mif1]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(128*M^2*Pi^2) - 
       ((I/128)*alphaEWqtp[mif1, mif3]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/128)*alphaEWqtpbar[mif3, mif1]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRWqp[mif1, mif3]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       ((I/512)*alphaRWqpbar[mif3, mif1]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(M^2*Pi^2) - 
       (alphaRWqtp[mif1, mif3]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*M^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*
           yTu[mif3]*yTubar[fl1]))/(512*M^2*Pi^2) - 
       (alphaRWqtpbar[mif3, mif1]*(-3*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 
          4*muH^2*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] + 4*invepsilonbar*muH^2*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
           yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]))/(512*M^2*Pi^2), 
     alphaOdWbar[mif1_, mif2_] -> (I/8)*(8*alphaEdWbar[mif1, mif2] - 
         (8*I)*alphaOdWbar[mif1, mif2] - (4*I)*alphaEWqp[mif3, mif1]*
          ydbar[mif3, mif2] - (4*I)*alphaEWqpbar[mif1, mif3]*
          ydbar[mif3, mif2] + 4*alphaEWqtp[mif3, mif1]*ydbar[mif3, mif2] + 
         4*alphaEWqtpbar[mif1, mif3]*ydbar[mif3, mif2] + 
         alphaRWqp[mif3, mif1]*ydbar[mif3, mif2] + alphaRWqpbar[mif1, mif3]*
          ydbar[mif3, mif2] + I*alphaRWqtp[mif3, mif1]*ydbar[mif3, mif2] + 
         I*alphaRWqtpbar[mif1, mif3]*ydbar[mif3, mif2]) + 
       (alphaEWqp[mif3, mif1]*(-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (128*M^2*Pi^2) + (alphaEWqpbar[mif1, mif3]*
         (-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(128*M^2*Pi^2) + 
       ((I/128)*alphaEWqtp[mif3, mif1]*(-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (M^2*Pi^2) + ((I/128)*alphaEWqtpbar[mif1, mif3]*
         (-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(M^2*Pi^2) + 
       ((I/512)*alphaRWqp[mif3, mif1]*(-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (M^2*Pi^2) + ((I/512)*alphaRWqpbar[mif1, mif3]*
         (-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(M^2*Pi^2) - 
       (alphaRWqtp[mif3, mif1]*(-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] - 6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*
           yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 
          4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] - 
          4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]))/
        (512*M^2*Pi^2) - (alphaRWqtpbar[mif1, mif3]*
         (-3*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] - 
          6*invepsilonbar*M^2*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif3, mif2]*yTu[fl1]*yTubar[fl1] + 
          4*M^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*M^2*
           ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3] + 4*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] + 4*invepsilonbar*muH^2*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3] - 4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*
           yTu[fl1]*yTubar[mif3]))/(512*M^2*Pi^2), alphaOeB[mif1_, mif2_] -> 
      (-I/8)*(8*alphaEeB[mif1, mif2] + (8*I)*alphaOeB[mif1, mif2] + 
         (4*I)*alphaEBep[mif3, mif2]*yl[mif1, mif3] + 
         (4*I)*alphaEBepbar[mif2, mif3]*yl[mif1, mif3] + 
         4*alphaEBetp[mif3, mif2]*yl[mif1, mif3] + 
         4*alphaEBetpbar[mif2, mif3]*yl[mif1, mif3] - alphaRBep[mif3, mif2]*
          yl[mif1, mif3] - alphaRBepbar[mif2, mif3]*yl[mif1, mif3] + 
         I*alphaRBetp[mif3, mif2]*yl[mif1, mif3] + 
         I*alphaRBetpbar[mif2, mif3]*yl[mif1, mif3] + 
         (4*I)*alphaEBlp[mif1, mif3]*yl[mif3, mif2] + 
         (4*I)*alphaEBlpbar[mif3, mif1]*yl[mif3, mif2] + 
         4*alphaEBltp[mif1, mif3]*yl[mif3, mif2] + 
         4*alphaEBltpbar[mif3, mif1]*yl[mif3, mif2] + alphaRBlp[mif1, mif3]*
          yl[mif3, mif2] + alphaRBlpbar[mif3, mif1]*yl[mif3, mif2] - 
         I*alphaRBltp[mif1, mif3]*yl[mif3, mif2] - 
         I*alphaRBltpbar[mif3, mif1]*yl[mif3, mif2]) - 
       (3*alphaEBep[mif3, mif2]*yl[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (3*alphaEBepbar[mif2, mif3]*
         yl[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (128*Pi^2) + (((3*I)/128)*alphaEBetp[mif3, mif2]*yl[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/128)*alphaEBetpbar[mif2, mif3]*yl[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/512)*alphaRBep[mif3, mif2]*yl[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/512)*alphaRBepbar[mif2, mif3]*yl[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (3*alphaRBetp[mif3, mif2]*yl[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) - (3*alphaRBetpbar[mif2, mif3]*
         yl[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2) - (3*alphaEBlp[mif1, mif3]*yl[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/(128*Pi^2) - 
       (3*alphaEBlpbar[mif3, mif1]*yl[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) + (((3*I)/128)*alphaEBltp[mif1, mif3]*
         yl[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/128)*alphaEBltpbar[mif3, mif1]*yl[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/512)*alphaRBlp[mif1, mif3]*yl[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/512)*alphaRBlpbar[mif3, mif1]*yl[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (3*alphaRBltp[mif1, mif3]*yl[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) + (3*alphaRBltpbar[mif3, mif1]*
         yl[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2), alphaOeBbar[mif1_, mif2_] -> 
      (I/8)*(8*alphaEeBbar[mif1, mif2] - (8*I)*alphaOeBbar[mif1, mif2] - 
         (4*I)*alphaEBep[mif2, mif3]*ylbar[mif1, mif3] - 
         (4*I)*alphaEBepbar[mif3, mif2]*ylbar[mif1, mif3] + 
         4*alphaEBetp[mif2, mif3]*ylbar[mif1, mif3] + 
         4*alphaEBetpbar[mif3, mif2]*ylbar[mif1, mif3] - 
         alphaRBep[mif2, mif3]*ylbar[mif1, mif3] - alphaRBepbar[mif3, mif2]*
          ylbar[mif1, mif3] - I*alphaRBetp[mif2, mif3]*ylbar[mif1, mif3] - 
         I*alphaRBetpbar[mif3, mif2]*ylbar[mif1, mif3] - 
         (4*I)*alphaEBlp[mif3, mif1]*ylbar[mif3, mif2] - 
         (4*I)*alphaEBlpbar[mif1, mif3]*ylbar[mif3, mif2] + 
         4*alphaEBltp[mif3, mif1]*ylbar[mif3, mif2] + 
         4*alphaEBltpbar[mif1, mif3]*ylbar[mif3, mif2] + 
         alphaRBlp[mif3, mif1]*ylbar[mif3, mif2] + alphaRBlpbar[mif1, mif3]*
          ylbar[mif3, mif2] + I*alphaRBltp[mif3, mif1]*ylbar[mif3, mif2] + 
         I*alphaRBltpbar[mif1, mif3]*ylbar[mif3, mif2]) - 
       (3*alphaEBep[mif2, mif3]*ylbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (3*alphaEBepbar[mif3, mif2]*
         ylbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (128*Pi^2) - (((3*I)/128)*alphaEBetp[mif2, mif3]*ylbar[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/128)*alphaEBetpbar[mif3, mif2]*ylbar[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/512)*alphaRBep[mif2, mif3]*ylbar[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/512)*alphaRBepbar[mif3, mif2]*ylbar[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (3*alphaRBetp[mif2, mif3]*ylbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) - (3*alphaRBetpbar[mif3, mif2]*
         ylbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2) - (3*alphaEBlp[mif3, mif1]*ylbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/(128*Pi^2) - 
       (3*alphaEBlpbar[mif1, mif3]*ylbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (((3*I)/128)*alphaEBltp[mif3, mif1]*
         ylbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/128)*alphaEBltpbar[mif1, mif3]*ylbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/512)*alphaRBlp[mif3, mif1]*ylbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/512)*alphaRBlpbar[mif1, mif3]*ylbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (3*alphaRBltp[mif3, mif1]*ylbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) + (3*alphaRBltpbar[mif1, mif3]*
         ylbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOee[mif1_, mif2_, mif3_, mif4_] -> 0, alphaOeH[mif1_, mif2_] -> 
      (yl[mif1, mif2]*(32*lam*yTu[fl1]*yTubar[fl1] + 12*yd[fl1, fl2]*
          ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 24*invepsilonbar*
          yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
         24*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
          yTubar[fl1] - 24*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
         24*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
         48*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
         48*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3]))/(256*M^2*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
      (ylbar[mif1, mif2]*(32*lam*yTu[fl1]*yTubar[fl1] + 
         12*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] + 
         24*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1] - 
         24*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
          yTubar[fl1] - 24*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2] + 
         24*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] + 
         48*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3] - 
         48*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3]))/(256*M^2*Pi^2), 
     alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 0, alphaOeW[mif1_, mif2_] -> 
      (-I/8)*(8*alphaEeW[mif1, mif2] + (8*I)*alphaOeW[mif1, mif2] + 
         (4*I)*alphaEWlp[mif1, mif3]*yl[mif3, mif2] + 
         (4*I)*alphaEWlpbar[mif3, mif1]*yl[mif3, mif2] + 
         4*alphaEWltp[mif1, mif3]*yl[mif3, mif2] + 
         4*alphaEWltpbar[mif3, mif1]*yl[mif3, mif2] + alphaRWlp[mif1, mif3]*
          yl[mif3, mif2] + alphaRWlpbar[mif3, mif1]*yl[mif3, mif2] - 
         I*alphaRWltp[mif1, mif3]*yl[mif3, mif2] - 
         I*alphaRWltpbar[mif3, mif1]*yl[mif3, mif2]) - 
       (3*alphaEWlp[mif1, mif3]*yl[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (3*alphaEWlpbar[mif3, mif1]*
         yl[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (128*Pi^2) + (((3*I)/128)*alphaEWltp[mif1, mif3]*yl[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/128)*alphaEWltpbar[mif3, mif1]*yl[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/512)*alphaRWlp[mif1, mif3]*yl[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (((3*I)/512)*alphaRWlpbar[mif3, mif1]*yl[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (3*alphaRWltp[mif1, mif3]*yl[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) + (3*alphaRWltpbar[mif3, mif1]*
         yl[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2), alphaOeWbar[mif1_, mif2_] -> 
      (I/8)*(8*alphaEeWbar[mif1, mif2] - (8*I)*alphaOeWbar[mif1, mif2] - 
         (4*I)*alphaEWlp[mif3, mif1]*ylbar[mif3, mif2] - 
         (4*I)*alphaEWlpbar[mif1, mif3]*ylbar[mif3, mif2] + 
         4*alphaEWltp[mif3, mif1]*ylbar[mif3, mif2] + 
         4*alphaEWltpbar[mif1, mif3]*ylbar[mif3, mif2] + 
         alphaRWlp[mif3, mif1]*ylbar[mif3, mif2] + alphaRWlpbar[mif1, mif3]*
          ylbar[mif3, mif2] + I*alphaRWltp[mif3, mif1]*ylbar[mif3, mif2] + 
         I*alphaRWltpbar[mif1, mif3]*ylbar[mif3, mif2]) - 
       (3*alphaEWlp[mif3, mif1]*ylbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(128*Pi^2) - (3*alphaEWlpbar[mif1, mif3]*
         ylbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (128*Pi^2) - (((3*I)/128)*alphaEWltp[mif3, mif1]*ylbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/128)*alphaEWltpbar[mif1, mif3]*ylbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/512)*alphaRWlp[mif3, mif1]*ylbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 - 
       (((3*I)/512)*alphaRWlpbar[mif1, mif3]*ylbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/Pi^2 + 
       (3*alphaRWltp[mif3, mif1]*ylbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(512*Pi^2) + (3*alphaRWltpbar[mif1, mif3]*
         ylbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1]))/
        (512*Pi^2), alphaOHd[mif1_, mif2_] -> 
      (3*yd[fl1, mif2]*ydbar[fl2, mif1]*yTu[fl2]*yTubar[fl1] - 
        6*invepsilonbar*yd[fl1, mif2]*ydbar[fl2, mif1]*yTu[fl2]*yTubar[fl1] + 
        6*Log[M^2/\[Mu]^2]*yd[fl1, mif2]*ydbar[fl2, mif1]*yTu[fl2]*
         yTubar[fl1] - 6*yd[fl1, mif2]*ydbar[mif3, mif1]*yTu[mif3]*
         yTubar[fl1] - 6*yd[mif3, mif2]*ydbar[fl1, mif1]*yTu[fl1]*
         yTubar[mif3] + 4*yd[mif3, mif2]*ydbar[mif4, mif1]*yTu[mif4]*
         yTubar[mif3])/(384*M^2*Pi^2), alphaOHe[mif1_, mif2_] -> 0, 
     alphaOHl1[mif1_, mif2_] -> 0, alphaOHl3[mif1_, mif2_] -> 0, 
     alphaOHq1[mif1_, mif2_] -> (yTu[mif1]*yTubar[mif2])/(4*M^2) + 
       (-3*yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1] - 
         2*invepsilonbar*yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*
          yTubar[fl1] + 2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[mif2, mif3]*
          yTu[mif1]*yTubar[fl1] - 3*yd[mif1, mif3]*ydbar[fl1, mif3]*yTu[fl1]*
          yTubar[mif2] - 2*invepsilonbar*yd[mif1, mif3]*ydbar[fl1, mif3]*
          yTu[fl1]*yTubar[mif2] + 2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*
          ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] - 14*yTu[fl1]*yTu[mif1]*
          yTubar[fl1]*yTubar[mif2] - 12*invepsilonbar*yTu[fl1]*yTu[mif1]*
          yTubar[fl1]*yTubar[mif2] + 12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif1]*
          yTubar[fl1]*yTubar[mif2] + 8*yTu[fl1]*yTubar[mif2]*yu[mif1, fl2]*
          yubar[fl1, fl2] + 8*invepsilonbar*yTu[fl1]*yTubar[mif2]*
          yu[mif1, fl2]*yubar[fl1, fl2] - 8*Log[M^2/\[Mu]^2]*yTu[fl1]*
          yTubar[mif2]*yu[mif1, fl2]*yubar[fl1, fl2] + 
         8*yTu[mif1]*yTubar[fl1]*yu[fl1, fl2]*yubar[mif2, fl2] + 
         8*invepsilonbar*yTu[mif1]*yTubar[fl1]*yu[fl1, fl2]*
          yubar[mif2, fl2] - 8*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[fl1]*
          yu[fl1, fl2]*yubar[mif2, fl2])/(256*M^2*Pi^2), 
     alphaOHq3[mif1_, mif2_] -> -(yTu[mif1]*yTubar[mif2])/(4*M^2) + 
       (-3*yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1] - 
         2*invepsilonbar*yd[fl1, mif3]*ydbar[mif2, mif3]*yTu[mif1]*
          yTubar[fl1] + 2*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[mif2, mif3]*
          yTu[mif1]*yTubar[fl1] - 3*yd[mif1, mif3]*ydbar[fl1, mif3]*yTu[fl1]*
          yTubar[mif2] - 2*invepsilonbar*yd[mif1, mif3]*ydbar[fl1, mif3]*
          yTu[fl1]*yTubar[mif2] + 2*Log[M^2/\[Mu]^2]*yd[mif1, mif3]*
          ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] + 6*yTu[fl1]*yTu[mif1]*
          yTubar[fl1]*yTubar[mif2] + 12*invepsilonbar*yTu[fl1]*yTu[mif1]*
          yTubar[fl1]*yTubar[mif2] - 12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif1]*
          yTubar[fl1]*yTubar[mif2])/(256*M^2*Pi^2), 
     alphaOHu[mif1_, mif2_] -> (3*yTu[fl1]*yTubar[fl2]*yu[fl2, mif2]*
         yubar[fl1, mif1] - 6*invepsilonbar*yTu[fl1]*yTubar[fl2]*
         yu[fl2, mif2]*yubar[fl1, mif1] + 6*Log[M^2/\[Mu]^2]*yTu[fl1]*
         yTubar[fl2]*yu[fl2, mif2]*yubar[fl1, mif1] - 
        4*yTu[mif4]*yTubar[mif3]*yu[mif3, mif2]*yubar[mif4, mif1])/
       (384*M^2*Pi^2), alphaOHud[mif1_, mif2_] -> 
      (-3*yd[fl1, mif2]*yTu[mif3]*yTubar[fl1]*yubar[mif3, mif1] + 
        2*yd[mif3, mif2]*yTu[mif4]*yTubar[mif3]*yubar[mif4, mif1])/
       (96*M^2*Pi^2), alphaOHudbar[mif1_, mif2_] -> 
      (-3*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif3]*yu[mif3, mif1] + 
        2*ydbar[mif3, mif2]*yTu[mif3]*yTubar[mif4]*yu[mif4, mif1])/
       (96*M^2*Pi^2), alphaOld[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
      -(yl[mif1, mif4]*ylbar[mif2, mif3]*yTu[fl1]*yTubar[fl1])/(32*M^2*Pi^2), 
     alphaOlebar[mif1_, mif2_, mif3_, mif4_] -> 
      -(yl[mif2, mif3]*ylbar[mif1, mif4]*yTu[fl1]*yTubar[fl1])/(32*M^2*Pi^2), 
     alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 
      (2*ydbar[mif4, mif3]*yl[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 
        ydbar[fl1, mif3]*yl[mif1, mif2]*yTu[fl1]*yTubar[mif4])/(32*M^2*Pi^2), 
     alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 
      (2*yd[mif4, mif3]*ylbar[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 
        yd[fl1, mif3]*ylbar[mif1, mif2]*yTu[mif4]*yTubar[fl1])/(32*M^2*Pi^2), 
     alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 
      -(yl[mif1, mif2]*yTu[fl1]*yTubar[fl1]*yu[mif3, mif4])/(16*M^2*Pi^2), 
     alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 
      -(ylbar[mif1, mif2]*yTu[fl1]*yTubar[fl1]*yubar[mif3, mif4])/
       (16*M^2*Pi^2), alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOll[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
      (-3*yl[mif1, fl1]*ylbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] - 
        2*invepsilonbar*yl[mif1, fl1]*ylbar[mif2, fl1]*yTu[mif3]*
         yTubar[mif4] + 2*Log[M^2/\[Mu]^2]*yl[mif1, fl1]*ylbar[mif2, fl1]*
         yTu[mif3]*yTubar[mif4])/(256*M^2*Pi^2), 
     alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-3*yl[mif2, fl1]*ylbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] - 
        2*invepsilonbar*yl[mif2, fl1]*ylbar[mif1, fl1]*yTu[mif4]*
         yTubar[mif3] + 2*Log[M^2/\[Mu]^2]*yl[mif2, fl1]*ylbar[mif1, fl1]*
         yTu[mif4]*yTubar[mif3])/(256*M^2*Pi^2), 
     alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
      (3*yl[mif1, fl1]*ylbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] + 
        2*invepsilonbar*yl[mif1, fl1]*ylbar[mif2, fl1]*yTu[mif3]*
         yTubar[mif4] - 2*Log[M^2/\[Mu]^2]*yl[mif1, fl1]*ylbar[mif2, fl1]*
         yTu[mif3]*yTubar[mif4])/(256*M^2*Pi^2), 
     alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
      (3*yl[mif2, fl1]*ylbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] + 
        2*invepsilonbar*yl[mif2, fl1]*ylbar[mif1, fl1]*yTu[mif4]*
         yTubar[mif3] - 2*Log[M^2/\[Mu]^2]*yl[mif2, fl1]*ylbar[mif1, fl1]*
         yTu[mif4]*yTubar[mif3])/(256*M^2*Pi^2), 
     alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
      (-4*yd[mif1, mif4]*ydbar[mif2, mif3]*yTu[fl1]*yTubar[fl1] + 
        2*yd[fl1, mif4]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1] + 
        2*yd[mif1, mif4]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] + 
        9*yd[fl1, mif4]*ydbar[fl1, mif3]*yTu[mif1]*yTubar[mif2] + 
        6*invepsilonbar*yd[fl1, mif4]*ydbar[fl1, mif3]*yTu[mif1]*
         yTubar[mif2] - 6*Log[M^2/\[Mu]^2]*yd[fl1, mif4]*ydbar[fl1, mif3]*
         yTu[mif1]*yTubar[mif2])/(384*M^2*Pi^2), 
     alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-4*yd[mif2, mif3]*ydbar[mif1, mif4]*yTu[fl1]*yTubar[fl1] + 
        2*yd[fl1, mif3]*ydbar[mif1, mif4]*yTu[mif2]*yTubar[fl1] + 
        2*yd[mif2, mif3]*ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif1] + 
        9*yd[fl1, mif3]*ydbar[fl1, mif4]*yTu[mif2]*yTubar[mif1] + 
        6*invepsilonbar*yd[fl1, mif3]*ydbar[fl1, mif4]*yTu[mif2]*
         yTubar[mif1] - 6*Log[M^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[fl1, mif4]*
         yTu[mif2]*yTubar[mif1])/(384*M^2*Pi^2), 
     alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
        180*yd[mif1, mif4]*ydbar[mif2, mif3]*yTu[fl1]*yTubar[fl1] + 
        90*yd[fl1, mif4]*ydbar[mif2, mif3]*yTu[mif1]*yTubar[fl1] + 
        90*yd[mif1, mif4]*ydbar[fl1, mif3]*yTu[fl1]*yTubar[mif2] + 
        35*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif1]*yTubar[mif2])/
       (2880*M^2*Pi^2), alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
        180*yd[mif2, mif3]*ydbar[mif1, mif4]*yTu[fl1]*yTubar[fl1] + 
        90*yd[fl1, mif3]*ydbar[mif1, mif4]*yTu[mif2]*yTubar[fl1] + 
        90*yd[mif2, mif3]*ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif1] + 
        35*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif2]*yTubar[mif1])/
       (2880*M^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
      (3*yl[fl1, mif4]*ylbar[fl1, mif3]*yTu[mif1]*yTubar[mif2] + 
        2*invepsilonbar*yl[fl1, mif4]*ylbar[fl1, mif3]*yTu[mif1]*
         yTubar[mif2] - 2*Log[M^2/\[Mu]^2]*yl[fl1, mif4]*ylbar[fl1, mif3]*
         yTu[mif1]*yTubar[mif2])/(128*M^2*Pi^2), 
     alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
      (3*yl[fl1, mif3]*ylbar[fl1, mif4]*yTu[mif2]*yTubar[mif1] + 
        2*invepsilonbar*yl[fl1, mif3]*ylbar[fl1, mif4]*yTu[mif2]*
         yTubar[mif1] - 2*Log[M^2/\[Mu]^2]*yl[fl1, mif3]*ylbar[fl1, mif4]*
         yTu[mif2]*yTubar[mif1])/(128*M^2*Pi^2), 
     alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
      (-72*g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] + 
        48*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
        70*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif1]*yTubar[mif2] - 
        405*yd[mif3, fl1]*ydbar[mif4, fl1]*yTu[mif1]*yTubar[mif2] - 
        270*invepsilonbar*yd[mif3, fl1]*ydbar[mif4, fl1]*yTu[mif1]*
         yTubar[mif2] + 270*Log[M^2/\[Mu]^2]*yd[mif3, fl1]*ydbar[mif4, fl1]*
         yTu[mif1]*yTubar[mif2] + 105*g3^2*KroneckerDelta[mif1, mif4]*
         yTu[mif3]*yTubar[mif2] + 105*g3^2*KroneckerDelta[mif2, mif3]*
         yTu[mif1]*yTubar[mif4] - 70*g3^2*KroneckerDelta[mif1, mif2]*
         yTu[mif3]*yTubar[mif4] - 405*yd[mif1, fl1]*ydbar[mif2, fl1]*
         yTu[mif3]*yTubar[mif4] - 270*invepsilonbar*yd[mif1, fl1]*
         ydbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] + 270*Log[M^2/\[Mu]^2]*
         yd[mif1, fl1]*ydbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] - 
        270*yTu[mif1]*yTu[mif3]*yTubar[mif2]*yTubar[mif4] + 
        405*yTu[mif3]*yTubar[mif4]*yu[mif1, fl1]*yubar[mif2, fl1] + 
        270*invepsilonbar*yTu[mif3]*yTubar[mif4]*yu[mif1, fl1]*
         yubar[mif2, fl1] - 270*Log[M^2/\[Mu]^2]*yTu[mif3]*yTubar[mif4]*
         yu[mif1, fl1]*yubar[mif2, fl1] + 405*yTu[mif1]*yTubar[mif2]*
         yu[mif3, fl1]*yubar[mif4, fl1] + 270*invepsilonbar*yTu[mif1]*
         yTubar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1] - 270*Log[M^2/\[Mu]^2]*
         yTu[mif1]*yTubar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1])/
       (69120*M^2*Pi^2), alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-72*g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] + 
        48*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
        70*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif2]*yTubar[mif1] - 
        405*yd[mif4, fl1]*ydbar[mif3, fl1]*yTu[mif2]*yTubar[mif1] - 
        270*invepsilonbar*yd[mif4, fl1]*ydbar[mif3, fl1]*yTu[mif2]*
         yTubar[mif1] + 270*Log[M^2/\[Mu]^2]*yd[mif4, fl1]*ydbar[mif3, fl1]*
         yTu[mif2]*yTubar[mif1] + 105*g3^2*KroneckerDelta[mif2, mif3]*
         yTu[mif4]*yTubar[mif1] + 105*g3^2*KroneckerDelta[mif1, mif4]*
         yTu[mif2]*yTubar[mif3] - 70*g3^2*KroneckerDelta[mif1, mif2]*
         yTu[mif4]*yTubar[mif3] - 405*yd[mif2, fl1]*ydbar[mif1, fl1]*
         yTu[mif4]*yTubar[mif3] - 270*invepsilonbar*yd[mif2, fl1]*
         ydbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] + 270*Log[M^2/\[Mu]^2]*
         yd[mif2, fl1]*ydbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] - 
        270*yTu[mif2]*yTu[mif4]*yTubar[mif1]*yTubar[mif3] + 
        405*yTu[mif4]*yTubar[mif3]*yu[mif2, fl1]*yubar[mif1, fl1] + 
        270*invepsilonbar*yTu[mif4]*yTubar[mif3]*yu[mif2, fl1]*
         yubar[mif1, fl1] - 270*Log[M^2/\[Mu]^2]*yTu[mif4]*yTubar[mif3]*
         yu[mif2, fl1]*yubar[mif1, fl1] + 405*yTu[mif2]*yTubar[mif1]*
         yu[mif4, fl1]*yubar[mif3, fl1] + 270*invepsilonbar*yTu[mif2]*
         yTubar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1] - 270*Log[M^2/\[Mu]^2]*
         yTu[mif2]*yTubar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1])/
       (69120*M^2*Pi^2), alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] + 
        135*yd[mif3, fl1]*ydbar[mif4, fl1]*yTu[mif1]*yTubar[mif2] + 
        90*invepsilonbar*yd[mif3, fl1]*ydbar[mif4, fl1]*yTu[mif1]*
         yTubar[mif2] - 90*Log[M^2/\[Mu]^2]*yd[mif3, fl1]*ydbar[mif4, fl1]*
         yTu[mif1]*yTubar[mif2] + 35*g3^2*KroneckerDelta[mif1, mif4]*
         yTu[mif3]*yTubar[mif2] + 35*g3^2*KroneckerDelta[mif2, mif3]*
         yTu[mif1]*yTubar[mif4] + 135*yd[mif1, fl1]*ydbar[mif2, fl1]*
         yTu[mif3]*yTubar[mif4] + 90*invepsilonbar*yd[mif1, fl1]*
         ydbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] - 90*Log[M^2/\[Mu]^2]*
         yd[mif1, fl1]*ydbar[mif2, fl1]*yTu[mif3]*yTubar[mif4] - 
        90*yTu[mif1]*yTu[mif3]*yTubar[mif2]*yTubar[mif4] + 
        135*yTu[mif3]*yTubar[mif4]*yu[mif1, fl1]*yubar[mif2, fl1] + 
        90*invepsilonbar*yTu[mif3]*yTubar[mif4]*yu[mif1, fl1]*
         yubar[mif2, fl1] - 90*Log[M^2/\[Mu]^2]*yTu[mif3]*yTubar[mif4]*
         yu[mif1, fl1]*yubar[mif2, fl1] + 135*yTu[mif1]*yTubar[mif2]*
         yu[mif3, fl1]*yubar[mif4, fl1] + 90*invepsilonbar*yTu[mif1]*
         yTubar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1] - 90*Log[M^2/\[Mu]^2]*
         yTu[mif1]*yTubar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1])/
       (23040*M^2*Pi^2), alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] + 
        135*yd[mif4, fl1]*ydbar[mif3, fl1]*yTu[mif2]*yTubar[mif1] + 
        90*invepsilonbar*yd[mif4, fl1]*ydbar[mif3, fl1]*yTu[mif2]*
         yTubar[mif1] - 90*Log[M^2/\[Mu]^2]*yd[mif4, fl1]*ydbar[mif3, fl1]*
         yTu[mif2]*yTubar[mif1] + 35*g3^2*KroneckerDelta[mif2, mif3]*
         yTu[mif4]*yTubar[mif1] + 35*g3^2*KroneckerDelta[mif1, mif4]*
         yTu[mif2]*yTubar[mif3] + 135*yd[mif2, fl1]*ydbar[mif1, fl1]*
         yTu[mif4]*yTubar[mif3] + 90*invepsilonbar*yd[mif2, fl1]*
         ydbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] - 90*Log[M^2/\[Mu]^2]*
         yd[mif2, fl1]*ydbar[mif1, fl1]*yTu[mif4]*yTubar[mif3] - 
        90*yTu[mif2]*yTu[mif4]*yTubar[mif1]*yTubar[mif3] + 
        135*yTu[mif4]*yTubar[mif3]*yu[mif2, fl1]*yubar[mif1, fl1] + 
        90*invepsilonbar*yTu[mif4]*yTubar[mif3]*yu[mif2, fl1]*
         yubar[mif1, fl1] - 90*Log[M^2/\[Mu]^2]*yTu[mif4]*yTubar[mif3]*
         yu[mif2, fl1]*yubar[mif1, fl1] + 135*yTu[mif2]*yTubar[mif1]*
         yu[mif4, fl1]*yubar[mif3, fl1] + 90*invepsilonbar*yTu[mif2]*
         yTubar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1] - 90*Log[M^2/\[Mu]^2]*
         yTu[mif2]*yTubar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1])/
       (23040*M^2*Pi^2), alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
      (-9*yTu[mif1]*yTubar[mif2]*yu[fl1, mif4]*yubar[fl1, mif3] - 
        6*invepsilonbar*yTu[mif1]*yTubar[mif2]*yu[fl1, mif4]*
         yubar[fl1, mif3] + 6*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[mif2]*
         yu[fl1, mif4]*yubar[fl1, mif3] - 4*yTu[fl1]*yTubar[fl1]*
         yu[mif1, mif4]*yubar[mif2, mif3])/(384*M^2*Pi^2), 
     alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-9*yTu[mif2]*yTubar[mif1]*yu[fl1, mif3]*yubar[fl1, mif4] - 
        6*invepsilonbar*yTu[mif2]*yTubar[mif1]*yu[fl1, mif3]*
         yubar[fl1, mif4] + 6*Log[M^2/\[Mu]^2]*yTu[mif2]*yTubar[mif1]*
         yu[fl1, mif3]*yubar[fl1, mif4] - 4*yTu[fl1]*yTubar[fl1]*
         yu[mif2, mif3]*yubar[mif1, mif4])/(384*M^2*Pi^2), 
     alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
        35*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif1]*yTubar[mif2] - 
        180*yTu[fl1]*yTubar[fl1]*yu[mif1, mif4]*yubar[mif2, mif3])/
       (2880*M^2*Pi^2), alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
      (-24*g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
        35*g3^2*KroneckerDelta[mif3, mif4]*yTu[mif2]*yTubar[mif1] - 
        180*yTu[fl1]*yTubar[fl1]*yu[mif2, mif3]*yubar[mif1, mif4])/
       (2880*M^2*Pi^2), alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 
      (2*yd[mif3, mif4]*yTu[fl1]*yTubar[fl1]*yu[mif1, mif2] - 
        yd[fl1, mif4]*yTu[mif3]*yTubar[fl1]*yu[mif1, mif2])/(32*M^2*Pi^2), 
     alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (2*ydbar[mif3, mif4]*yTu[fl1]*yTubar[fl1]*yubar[mif1, mif2] - 
        ydbar[fl1, mif4]*yTu[fl1]*yTubar[mif3]*yubar[mif1, mif2])/
       (32*M^2*Pi^2), alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOuB[mif1_, mif2_] -> (-3*alphaEBup[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif1, mif3])/
        (128*Pi^2) - (3*alphaEBupbar[mif2, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/(128*Pi^2) + 
       (((3*I)/128)*alphaEButp[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/Pi^2 + 
       (((3*I)/128)*alphaEButpbar[mif2, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/Pi^2 - 
       (((3*I)/512)*alphaRBup[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/Pi^2 - 
       (((3*I)/512)*alphaRBupbar[mif2, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/Pi^2 - 
       (3*alphaRButp[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/(512*Pi^2) - 
       (3*alphaRButpbar[mif2, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif1, mif3])/(512*Pi^2) - 
       (3*alphaEBqp[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*
           yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yu[mif3, mif2])/(128*Pi^2) - (3*alphaEBqpbar[mif3, mif1]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif3, mif2])/
        (128*Pi^2) + (((3*I)/128)*alphaEBqtp[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (((3*I)/128)*alphaEBqtpbar[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (((3*I)/512)*alphaRBqp[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (((3*I)/512)*alphaRBqpbar[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (3*alphaRBqtp[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/(512*Pi^2) + 
       (3*alphaRBqtpbar[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/(512*Pi^2) - 
       (I/8)*(8*alphaEuB[mif1, mif2] + (8*I)*alphaOuB[mif1, mif2] + 
         (4*I)*alphaEBup[mif3, mif2]*yu[mif1, mif3] + 
         (4*I)*alphaEBupbar[mif2, mif3]*yu[mif1, mif3] + 
         4*alphaEButp[mif3, mif2]*yu[mif1, mif3] + 
         4*alphaEButpbar[mif2, mif3]*yu[mif1, mif3] - alphaRBup[mif3, mif2]*
          yu[mif1, mif3] - alphaRBupbar[mif2, mif3]*yu[mif1, mif3] + 
         I*alphaRButp[mif3, mif2]*yu[mif1, mif3] + 
         I*alphaRButpbar[mif2, mif3]*yu[mif1, mif3] + 
         (4*I)*alphaEBqp[mif1, mif3]*yu[mif3, mif2] + 
         (4*I)*alphaEBqpbar[mif3, mif1]*yu[mif3, mif2] + 
         4*alphaEBqtp[mif1, mif3]*yu[mif3, mif2] + 
         4*alphaEBqtpbar[mif3, mif1]*yu[mif3, mif2] + alphaRBqp[mif1, mif3]*
          yu[mif3, mif2] + alphaRBqpbar[mif3, mif1]*yu[mif3, mif2] - 
         I*alphaRBqtp[mif1, mif3]*yu[mif3, mif2] - 
         I*alphaRBqtpbar[mif3, mif1]*yu[mif3, mif2]), 
     alphaOuBbar[mif1_, mif2_] -> 
      (-3*alphaEBup[mif2, mif3]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*
           yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yubar[mif1, mif3])/(128*Pi^2) - (3*alphaEBupbar[mif3, mif2]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif1, mif3])/
        (128*Pi^2) - (((3*I)/128)*alphaEButp[mif2, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif1, mif3])/Pi^2 - 
       (((3*I)/128)*alphaEButpbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/Pi^2 + 
       (((3*I)/512)*alphaRBup[mif2, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/Pi^2 + 
       (((3*I)/512)*alphaRBupbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/Pi^2 - 
       (3*alphaRButp[mif2, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/(512*Pi^2) - 
       (3*alphaRButpbar[mif3, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif1, mif3])/(512*Pi^2) - 
       (3*alphaEBqp[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*
           yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yubar[mif3, mif2])/(128*Pi^2) - (3*alphaEBqpbar[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif3, mif2])/
        (128*Pi^2) - (((3*I)/128)*alphaEBqtp[mif3, mif1]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       (((3*I)/128)*alphaEBqtpbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       (((3*I)/512)*alphaRBqp[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       (((3*I)/512)*alphaRBqpbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 + 
       (3*alphaRBqtp[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/(512*Pi^2) + 
       (3*alphaRBqtpbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/(512*Pi^2) + 
       (I/8)*(8*alphaEuBbar[mif1, mif2] - (8*I)*alphaOuBbar[mif1, mif2] - 
         (4*I)*alphaEBup[mif2, mif3]*yubar[mif1, mif3] - 
         (4*I)*alphaEBupbar[mif3, mif2]*yubar[mif1, mif3] + 
         4*alphaEButp[mif2, mif3]*yubar[mif1, mif3] + 
         4*alphaEButpbar[mif3, mif2]*yubar[mif1, mif3] - 
         alphaRBup[mif2, mif3]*yubar[mif1, mif3] - alphaRBupbar[mif3, mif2]*
          yubar[mif1, mif3] - I*alphaRButp[mif2, mif3]*yubar[mif1, mif3] - 
         I*alphaRButpbar[mif3, mif2]*yubar[mif1, mif3] - 
         (4*I)*alphaEBqp[mif3, mif1]*yubar[mif3, mif2] - 
         (4*I)*alphaEBqpbar[mif1, mif3]*yubar[mif3, mif2] + 
         4*alphaEBqtp[mif3, mif1]*yubar[mif3, mif2] + 
         4*alphaEBqtpbar[mif1, mif3]*yubar[mif3, mif2] + 
         alphaRBqp[mif3, mif1]*yubar[mif3, mif2] + alphaRBqpbar[mif1, mif3]*
          yubar[mif3, mif2] + I*alphaRBqtp[mif3, mif1]*yubar[mif3, mif2] + 
         I*alphaRBqtpbar[mif1, mif3]*yubar[mif3, mif2]), 
     alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
     alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
       (120*M^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
       (120*M^2*Pi^2), alphaOuG[mif1_, mif2_] -> 
      (g3*yTu[mif1]*yTubar[mif3]*yu[mif3, mif2])/(384*M^2*Pi^2), 
     alphaOuGbar[mif1_, mif2_] -> (g3*yTu[mif3]*yTubar[mif1]*
        yubar[mif3, mif2])/(384*M^2*Pi^2), alphaOuH[mif1_, mif2_] -> 
      (yTu[mif1]*yTubar[mif3]*yu[mif3, mif2])/(2*M^2) + 
       (96*lam*yTu[mif1]*yTubar[fl1]*yu[fl1, mif2] + 96*invepsilonbar*lam*
          yTu[mif1]*yTubar[fl1]*yu[fl1, mif2] - 96*lam*Log[M^2/\[Mu]^2]*
          yTu[mif1]*yTubar[fl1]*yu[fl1, mif2] + 96*lam*yTu[fl1]*yTubar[fl1]*
          yu[mif1, mif2] + 36*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
          yTubar[fl1]*yu[mif1, mif2] + 72*invepsilonbar*yd[fl1, fl2]*
          ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1]*yu[mif1, mif2] - 
         72*Log[M^2/\[Mu]^2]*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*
          yTubar[fl1]*yu[mif1, mif2] - 72*yTu[fl1]*yTu[fl2]*yTubar[fl1]*
          yTubar[fl2]*yu[mif1, mif2] + 144*lam*yTu[mif1]*yTubar[mif3]*
          yu[mif3, mif2] + 96*invepsilonbar*lam*yTu[mif1]*yTubar[mif3]*
          yu[mif3, mif2] - 96*lam*Log[M^2/\[Mu]^2]*yTu[mif1]*yTubar[mif3]*
          yu[mif3, mif2] - 66*yTu[fl1]*yTu[mif1]*yTubar[fl1]*yTubar[mif3]*
          yu[mif3, mif2] - 108*invepsilonbar*yTu[fl1]*yTu[mif1]*yTubar[fl1]*
          yTubar[mif3]*yu[mif3, mif2] + 108*Log[M^2/\[Mu]^2]*yTu[fl1]*
          yTu[mif1]*yTubar[fl1]*yTubar[mif3]*yu[mif3, mif2] + 
         48*yTu[fl1]*yTubar[mif3]*yu[mif1, fl2]*yu[mif3, mif2]*
          yubar[fl1, fl2] + 24*invepsilonbar*yTu[fl1]*yTubar[mif3]*
          yu[mif1, fl2]*yu[mif3, mif2]*yubar[fl1, fl2] - 
         24*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[mif3]*yu[mif1, fl2]*
          yu[mif3, mif2]*yubar[fl1, fl2] + 72*yTu[fl1]*yTubar[fl2]*
          yu[fl2, fl3]*yu[mif1, mif2]*yubar[fl1, fl3] + 
         144*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*yu[mif1, mif2]*
          yubar[fl1, fl3] - 144*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*
          yu[fl2, fl3]*yu[mif1, mif2]*yubar[fl1, fl3] + 
         18*yTu[fl1]*yTubar[fl2]*yu[fl2, mif2]*yu[mif1, mif3]*
          yubar[fl1, mif3] + 12*invepsilonbar*yTu[fl1]*yTubar[fl2]*
          yu[fl2, mif2]*yu[mif1, mif3]*yubar[fl1, mif3] - 
         12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, mif2]*
          yu[mif1, mif3]*yubar[fl1, mif3] - 12*yTu[mif1]*yTubar[fl1]*
          yu[fl1, fl2]*yu[mif3, mif2]*yubar[mif3, fl2] + 
         4*yTu[mif5]*yTubar[mif4]*yu[mif1, mif3]*yu[mif4, mif2]*
          yubar[mif5, mif3] + 4*yTu[mif5]*yTubar[mif3]*yu[mif1, mif4]*
          yu[mif3, mif2]*yubar[mif5, mif4])/(768*M^2*Pi^2), 
     alphaOuHbar[mif1_, mif2_] -> (yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2])/
        (2*M^2) + (96*lam*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2] + 
         96*invepsilonbar*lam*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2] - 
         96*lam*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[mif1]*yubar[fl1, mif2] + 
         96*lam*yTu[fl1]*yTubar[fl1]*yubar[mif1, mif2] + 
         36*yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1]*
          yubar[mif1, mif2] + 72*invepsilonbar*yd[fl1, fl2]*ydbar[fl3, fl2]*
          yTu[fl3]*yTubar[fl1]*yubar[mif1, mif2] - 72*Log[M^2/\[Mu]^2]*
          yd[fl1, fl2]*ydbar[fl3, fl2]*yTu[fl3]*yTubar[fl1]*
          yubar[mif1, mif2] - 72*yTu[fl1]*yTu[fl2]*yTubar[fl1]*yTubar[fl2]*
          yubar[mif1, mif2] + 72*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3]*yubar[mif1, mif2] + 144*invepsilonbar*yTu[fl1]*
          yTubar[fl2]*yu[fl2, fl3]*yubar[fl1, fl3]*yubar[mif1, mif2] - 
         144*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*yu[fl2, fl3]*
          yubar[fl1, fl3]*yubar[mif1, mif2] + 18*yTu[fl1]*yTubar[fl2]*
          yu[fl2, mif3]*yubar[fl1, mif2]*yubar[mif1, mif3] + 
         12*invepsilonbar*yTu[fl1]*yTubar[fl2]*yu[fl2, mif3]*yubar[fl1, mif2]*
          yubar[mif1, mif3] - 12*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl2]*
          yu[fl2, mif3]*yubar[fl1, mif2]*yubar[mif1, mif3] + 
         144*lam*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2] + 
         96*invepsilonbar*lam*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2] - 
         96*lam*Log[M^2/\[Mu]^2]*yTu[mif3]*yTubar[mif1]*yubar[mif3, mif2] - 
         66*yTu[fl1]*yTu[mif3]*yTubar[fl1]*yTubar[mif1]*yubar[mif3, mif2] - 
         108*invepsilonbar*yTu[fl1]*yTu[mif3]*yTubar[fl1]*yTubar[mif1]*
          yubar[mif3, mif2] + 108*Log[M^2/\[Mu]^2]*yTu[fl1]*yTu[mif3]*
          yTubar[fl1]*yTubar[mif1]*yubar[mif3, mif2] - 
         12*yTu[fl1]*yTubar[mif1]*yu[mif3, fl2]*yubar[fl1, fl2]*
          yubar[mif3, mif2] + 48*yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*
          yubar[mif1, fl2]*yubar[mif3, mif2] + 24*invepsilonbar*yTu[mif3]*
          yTubar[fl1]*yu[fl1, fl2]*yubar[mif1, fl2]*yubar[mif3, mif2] - 
         24*Log[M^2/\[Mu]^2]*yTu[mif3]*yTubar[fl1]*yu[fl1, fl2]*
          yubar[mif1, fl2]*yubar[mif3, mif2] + 4*yTu[mif4]*yTubar[mif3]*
          yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] - 
         4*yTu[mif4]*yTubar[mif1]*yu[mif2, mif3]*yubar[mif2, mif2]*
          yubar[mif4, mif3] + 4*yTu[mif5]*yTubar[mif3]*yu[mif3, mif4]*
          yubar[mif1, mif4]*yubar[mif5, mif2] + 4*yTu[mif5]*yTubar[mif1]*
          yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4])/(768*M^2*Pi^2), 
     alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^4*(3*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4]))/
       (1440*M^2*Pi^2), alphaOuW[mif1_, mif2_] -> 
      (-3*alphaEWqp[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*
           yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yu[mif3, mif2])/(128*Pi^2) - (3*alphaEWqpbar[mif3, mif1]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif3, mif2])/
        (128*Pi^2) + (((3*I)/128)*alphaEWqtp[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (((3*I)/128)*alphaEWqtpbar[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (((3*I)/512)*alphaRWqp[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (((3*I)/512)*alphaRWqpbar[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/Pi^2 + 
       (3*alphaRWqtp[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/(512*Pi^2) + 
       (3*alphaRWqtpbar[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yu[mif3, mif2])/(512*Pi^2) - 
       (I/8)*(8*alphaEuW[mif1, mif2] + (8*I)*alphaOuW[mif1, mif2] + 
         (4*I)*alphaEWqp[mif1, mif3]*yu[mif3, mif2] + 
         (4*I)*alphaEWqpbar[mif3, mif1]*yu[mif3, mif2] + 
         4*alphaEWqtp[mif1, mif3]*yu[mif3, mif2] + 
         4*alphaEWqtpbar[mif3, mif1]*yu[mif3, mif2] + alphaRWqp[mif1, mif3]*
          yu[mif3, mif2] + alphaRWqpbar[mif3, mif1]*yu[mif3, mif2] - 
         I*alphaRWqtp[mif1, mif3]*yu[mif3, mif2] - 
         I*alphaRWqtpbar[mif3, mif1]*yu[mif3, mif2]), 
     alphaOuWbar[mif1_, mif2_] -> 
      (-3*alphaEWqp[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*
           yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yubar[mif3, mif2])/(128*Pi^2) - (3*alphaEWqpbar[mif1, mif3]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif3, mif2])/
        (128*Pi^2) - (((3*I)/128)*alphaEWqtp[mif3, mif1]*
         (yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 
          2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       (((3*I)/128)*alphaEWqtpbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       (((3*I)/512)*alphaRWqp[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 - 
       (((3*I)/512)*alphaRWqpbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/Pi^2 + 
       (3*alphaRWqtp[mif3, mif1]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/(512*Pi^2) + 
       (3*alphaRWqtpbar[mif1, mif3]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1])*yubar[mif3, mif2])/(512*Pi^2) + 
       (I/8)*(8*alphaEuWbar[mif1, mif2] - (8*I)*alphaOuWbar[mif1, mif2] - 
         (4*I)*alphaEWqp[mif3, mif1]*yubar[mif3, mif2] - 
         (4*I)*alphaEWqpbar[mif1, mif3]*yubar[mif3, mif2] + 
         4*alphaEWqtp[mif3, mif1]*yubar[mif3, mif2] + 
         4*alphaEWqtpbar[mif1, mif3]*yubar[mif3, mif2] + 
         alphaRWqp[mif3, mif1]*yubar[mif3, mif2] + alphaRWqpbar[mif1, mif3]*
          yubar[mif3, mif2] + I*alphaRWqtp[mif3, mif1]*yubar[mif3, mif2] + 
         I*alphaRWqtpbar[mif1, mif3]*yubar[mif3, mif2]), 
     alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2] + 
       (-3*M^2*yd[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 6*invepsilonbar*M^2*
          yd[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 4*muH^2*yd[mif1, mif2]*
          yTu[fl1]*yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*yd[mif1, mif2]*
          yTu[fl1]*yTubar[fl1] + 4*M^2*yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] + 
         4*invepsilonbar*M^2*yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] + 
         6*muH^2*yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] + 4*invepsilonbar*muH^2*
          yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] - 4*M^2*Log[M^2/\[Mu]^2]*
          yd[fl1, mif2]*yTu[mif1]*yTubar[fl1] - 4*muH^2*Log[M^2/\[Mu]^2]*
          yd[fl1, mif2]*yTu[mif1]*yTubar[fl1])/(64*M^2*Pi^2), 
     alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2] + 
       (-3*M^2*ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 6*invepsilonbar*M^2*
          ydbar[mif1, mif2]*yTu[fl1]*yTubar[fl1] - 4*muH^2*ydbar[mif1, mif2]*
          yTu[fl1]*yTubar[fl1] + 6*M^2*Log[M^2/\[Mu]^2]*ydbar[mif1, mif2]*
          yTu[fl1]*yTubar[fl1] + 4*M^2*ydbar[fl1, mif2]*yTu[fl1]*
          yTubar[mif1] + 4*invepsilonbar*M^2*ydbar[fl1, mif2]*yTu[fl1]*
          yTubar[mif1] + 6*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] + 
         4*invepsilonbar*muH^2*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] - 
         4*M^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1] - 
         4*muH^2*Log[M^2/\[Mu]^2]*ydbar[fl1, mif2]*yTu[fl1]*yTubar[mif1])/
        (64*M^2*Pi^2), alphaOlambdae[mif1_, mif2_] -> 
      yl[mif1, mif2] - (muH^2*yl[mif1, mif2]*yTu[fl1]*yTubar[fl1])/
        (16*M^2*Pi^2) - (3*yl[mif1, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(64*Pi^2), alphaOlambdaebar[mif1_, mif2_] -> 
      ylbar[mif1, mif2] - (muH^2*ylbar[mif1, mif2]*yTu[fl1]*yTubar[fl1])/
        (16*M^2*Pi^2) - (3*ylbar[mif1, mif2]*(yTu[fl1]*yTubar[fl1] + 
          2*invepsilonbar*yTu[fl1]*yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*
           yTubar[fl1]))/(64*Pi^2), alphaOlambdau[mif1_, mif2_] -> 
      yu[mif1, mif2] - (muH^2*yTu[fl1]*yTubar[fl1]*yu[mif1, mif2])/
        (16*M^2*Pi^2) - (3*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yu[mif1, mif2])/(64*Pi^2), alphaOlambdaubar[mif1_, mif2_] -> 
      yubar[mif1, mif2] - (muH^2*yTu[fl1]*yTubar[fl1]*yubar[mif1, mif2])/
        (16*M^2*Pi^2) - (3*(yTu[fl1]*yTubar[fl1] + 2*invepsilonbar*yTu[fl1]*
           yTubar[fl1] - 2*Log[M^2/\[Mu]^2]*yTu[fl1]*yTubar[fl1])*
         yubar[mif1, mif2])/(64*Pi^2)}


==> anc/shifts.dat <==
shiftlist = {alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
     alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
     alphaOH -> -(lam*WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl2])/
        (6*Pi^2) + (lam*WCOdHbar[fl1, fl2]*yd[fl1, fl2])/(8*Pi^2) + 
       (lam*WCOdH[fl1, fl2]*ydbar[fl1, fl2])/(8*Pi^2) + 
       (3*WCOH*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) - 
       (lam*WCOHq3[fl1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3])/Pi^2 - 
       (5*WCOdH[fl1, fl2]*yd[fl3, fl4]*ydbar[fl1, fl4]*ydbar[fl3, fl2])/
        (16*Pi^2) - (5*WCOdHbar[fl1, fl2]*yd[fl1, fl3]*yd[fl4, fl2]*
         ydbar[fl4, fl3])/(16*Pi^2) + (lam*WCOeHbar[fl1, fl2]*yl[fl1, fl2])/
        (24*Pi^2) + (lam*WCOeH[fl1, fl2]*ylbar[fl1, fl2])/(24*Pi^2) + 
       (WCOH*yl[fl1, fl2]*ylbar[fl1, fl2])/(16*Pi^2) - 
       (lam*WCOHl3[fl1, fl2]*yl[fl2, fl3]*ylbar[fl1, fl3])/(3*Pi^2) - 
       (5*WCOeH[fl1, fl2]*yl[fl3, fl4]*ylbar[fl1, fl4]*ylbar[fl3, fl2])/
        (48*Pi^2) + (WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl3]*
         yl[fl4, fl3]*ylbar[fl4, fl2])/(12*Pi^2) + 
       (WCWeinberg[fl1, fl2]*WCWeinbergbar[fl3, fl1]*yl[fl4, fl3]*
         ylbar[fl4, fl2])/(12*Pi^2) - (5*WCOeHbar[fl1, fl2]*yl[fl1, fl3]*
         yl[fl4, fl2]*ylbar[fl4, fl3])/(48*Pi^2) + 
       (lam*WCOuHbar[fl1, fl2]*yu[fl1, fl2])/(8*Pi^2) + 
       (lam*WCOHud[fl1, fl2]*ydbar[fl3, fl2]*yu[fl3, fl1])/(2*Pi^2) - 
       (WCOuHbar[fl1, fl2]*yd[fl3, fl4]*ydbar[fl3, fl1]*yu[fl4, fl2])/
        (8*Pi^2) + (lam*WCOuH[fl1, fl2]*yubar[fl1, fl2])/(8*Pi^2) + 
       (3*WCOH*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (lam*WCOHq3[fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/Pi^2 - 
       (WCOdHbar[fl1, fl2]*yd[fl1, fl3]*yu[fl3, fl4]*yubar[fl2, fl4])/
        (8*Pi^2) - (WCOuHbar[fl1, fl2]*yu[fl1, fl3]*yu[fl3, fl4]*
         yubar[fl2, fl4])/(8*Pi^2) + (lam*WCOHudbar[fl1, fl2]*yd[fl3, fl2]*
         yubar[fl3, fl1])/(2*Pi^2) - (WCOuHbar[fl1, fl2]*yu[fl3, fl4]*
         yu[fl4, fl2]*yubar[fl3, fl1])/(8*Pi^2) - 
       (5*WCOuH[fl1, fl2]*yu[fl3, fl4]*yubar[fl1, fl4]*yubar[fl3, fl2])/
        (16*Pi^2) - (WCOdH[fl1, fl2]*ydbar[fl1, fl3]*yu[fl2, fl4]*
         yubar[fl3, fl4])/(8*Pi^2) - (WCOuH[fl1, fl2]*yd[fl3, fl1]*
         ydbar[fl3, fl4]*yubar[fl4, fl2])/(8*Pi^2) - 
       (WCOuH[fl1, fl2]*yu[fl3, fl1]*yubar[fl3, fl4]*yubar[fl4, fl2])/
        (8*Pi^2) - (5*WCOuHbar[fl1, fl2]*yu[fl1, fl3]*yu[fl4, fl2]*
         yubar[fl4, fl3])/(16*Pi^2) - (WCOuH[fl1, fl2]*yu[fl2, fl3]*
         yubar[fl1, fl4]*yubar[fl4, fl3])/(8*Pi^2), alphaOHB -> 0, 
     alphaOHBox -> -(WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl2])/
        (24*Pi^2) + (WCOHBox*yd[fl1, fl2]*ydbar[fl1, fl2])/(8*Pi^2) - 
       (WCOHq3[fl1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3])/(4*Pi^2) - 
       (WCOHq1[fl2, fl1]*yd[fl1, fl3]*ydbar[fl2, fl3])/(8*Pi^2) - 
       (WCOHq3[fl2, fl1]*yd[fl1, fl3]*ydbar[fl2, fl3])/(8*Pi^2) + 
       (WCOHd[fl2, fl1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(8*Pi^2) - 
       (WCOHq1[fl2, fl1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(16*Pi^2) + 
       (WCOHBox*yl[fl1, fl2]*ylbar[fl1, fl2])/(24*Pi^2) - 
       (WCOHl3[fl1, fl2]*yl[fl2, fl3]*ylbar[fl1, fl3])/(12*Pi^2) - 
       (WCOHl1[fl2, fl1]*yl[fl1, fl3]*ylbar[fl2, fl3])/(24*Pi^2) - 
       (WCOHl3[fl2, fl1]*yl[fl1, fl3]*ylbar[fl2, fl3])/(24*Pi^2) + 
       (WCOHe[fl2, fl1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(24*Pi^2) - 
       (WCOHl1[fl2, fl1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(48*Pi^2) + 
       (WCOHud[fl1, fl2]*ydbar[fl3, fl2]*yu[fl3, fl1])/(8*Pi^2) + 
       (WCOHBox*yu[fl1, fl2]*yubar[fl1, fl2])/(8*Pi^2) - 
       (WCOHq3[fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(4*Pi^2) - 
       (WCOHd[fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(16*Pi^2) + 
       (WCOHq1[fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(8*Pi^2) - 
       (WCOHq3[fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(8*Pi^2) - 
       (WCOHu[fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(16*Pi^2) + 
       (WCOHudbar[fl1, fl2]*yd[fl3, fl2]*yubar[fl3, fl1])/(8*Pi^2) + 
       (WCOHq1[fl2, fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(16*Pi^2) - 
       (WCOHu[fl2, fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(8*Pi^2), 
     alphaOHBt -> 0, alphaOHD -> 
      -(WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl2])/(12*Pi^2) + 
       (WCOHD*yd[fl1, fl2]*ydbar[fl1, fl2])/(8*Pi^2) - 
       (WCOHq1[fl2, fl1]*yd[fl1, fl3]*ydbar[fl2, fl3])/(2*Pi^2) + 
       (WCOHd[fl2, fl1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(2*Pi^2) - 
       (WCOHq1[fl2, fl1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(4*Pi^2) + 
       (WCOHD*yl[fl1, fl2]*ylbar[fl1, fl2])/(24*Pi^2) - 
       (WCOHl1[fl2, fl1]*yl[fl1, fl3]*ylbar[fl2, fl3])/(6*Pi^2) + 
       (WCOHe[fl2, fl1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(6*Pi^2) - 
       (WCOHl1[fl2, fl1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(12*Pi^2) - 
       (WCOHud[fl1, fl2]*ydbar[fl3, fl2]*yu[fl3, fl1])/(4*Pi^2) + 
       (WCOHD*yu[fl1, fl2]*yubar[fl1, fl2])/(8*Pi^2) - 
       (WCOHd[fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(4*Pi^2) + 
       (WCOHq1[fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(2*Pi^2) - 
       (WCOHu[fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(4*Pi^2) - 
       (WCOHudbar[fl1, fl2]*yd[fl3, fl2]*yubar[fl3, fl1])/(4*Pi^2) + 
       (WCOHq1[fl2, fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(4*Pi^2) - 
       (WCOHu[fl2, fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(2*Pi^2), 
     alphaOHG -> (g3*WCOdGbar[fl1, fl2]*yd[fl1, fl2])/(16*Pi^2) + 
       (g3*WCOdG[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (WCOHG*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (WCOHG*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (g3*WCOuGbar[fl1, fl2]*yu[fl1, fl2])/(16*Pi^2) + 
       (g3*WCOuG[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (WCOHG*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2), 
     alphaOHGt -> (\[Xi]RP*(((I/4)*g3*WCOdGbar[fl1, fl2]*yd[fl1, fl2])/Pi^2 + 
          ((I/4)*g3*WCOdG[fl1, fl2]*ydbar[fl1, fl2])/Pi^2 - 
          ((I/4)*g3*WCOuGbar[fl1, fl2]*yu[fl1, fl2])/Pi^2 - 
          ((I/4)*g3*WCOuG[fl1, fl2]*yubar[fl1, fl2])/Pi^2))/4 - 
       WCOHGt*(-(yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) - 
         (yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
         (yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2)), alphaOHW -> 0, 
     alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, 
     alphaOlambda -> (muH^2*WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl2])/
        (12*Pi^2) - (muH^2*WCOdHbar[fl1, fl2]*yd[fl1, fl2])/(16*Pi^2) - 
       (muH^2*WCOdH[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (lam*yd[fl1, fl2]*ydbar[fl1, fl2])/(8*Pi^2) + 
       (muH^2*WCOHq3[fl1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3])/(2*Pi^2) - 
       (5*yd[fl1, fl2]*yd[fl3, fl4]*ydbar[fl1, fl4]*ydbar[fl3, fl2])/
        (32*Pi^2) - (muH^2*WCOeHbar[fl1, fl2]*yl[fl1, fl2])/(48*Pi^2) - 
       (muH^2*WCOeH[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (lam*yl[fl1, fl2]*ylbar[fl1, fl2])/(24*Pi^2) + 
       (muH^2*WCOHl3[fl1, fl2]*yl[fl2, fl3]*ylbar[fl1, fl3])/(6*Pi^2) - 
       (5*yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl1, fl4]*ylbar[fl3, fl2])/
        (96*Pi^2) - (muH^2*WCOuHbar[fl1, fl2]*yu[fl1, fl2])/(16*Pi^2) - 
       (muH^2*WCOHud[fl1, fl2]*ydbar[fl3, fl2]*yu[fl3, fl1])/(4*Pi^2) - 
       (muH^2*WCOuH[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (lam*yu[fl1, fl2]*yubar[fl1, fl2])/(8*Pi^2) + 
       (muH^2*WCOHq3[fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(2*Pi^2) - 
       (muH^2*WCOHudbar[fl1, fl2]*yd[fl3, fl2]*yubar[fl3, fl1])/(4*Pi^2) - 
       (5*yu[fl1, fl2]*yu[fl3, fl4]*yubar[fl1, fl4]*yubar[fl3, fl2])/
        (32*Pi^2) - (yd[fl1, fl2]*ydbar[fl1, fl3]*yu[fl2, fl4]*
         yubar[fl3, fl4])/(8*Pi^2) - (yu[fl1, fl2]*yu[fl3, fl1]*
         yubar[fl3, fl4]*yubar[fl4, fl2])/(8*Pi^2), 
     alphaOmuH2 -> (muH^2*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (muH^2*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (muH^2*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2), 
     alphaKd[mif1_, mif2_] -> 0, alphaKdbar[mif1_, mif2_] -> 0, 
     alphaKe[mif1_, mif2_] -> 0, alphaKebar[mif1_, mif2_] -> 0, 
     alphaKl[mif1_, mif2_] -> 0, alphaKlbar[mif1_, mif2_] -> 0, 
     alphaKq[mif1_, mif2_] -> -(g3^2*KroneckerDelta[mif1, mif2])/(12*Pi^2) - 
       (g3^4*KroneckerDelta[mif1, MIF1]*KroneckerDelta[MIF1, mif2])/
        (144*Pi^4), alphaKqbar[mif1_, mif2_] -> 
      -(g3^2*KroneckerDelta[mif1, mif2])/(12*Pi^2) - 
       (g3^4*KroneckerDelta[mif1, MIF1]*KroneckerDelta[MIF1, mif2])/
        (144*Pi^4), alphaKu[mif1_, mif2_] -> 
      -(g3^2*KroneckerDelta[mif1, mif2])/(12*Pi^2) - 
       (g3^4*KroneckerDelta[mif1, MIF1]*KroneckerDelta[MIF1, mif2])/
        (144*Pi^4), alphaKubar[mif1_, mif2_] -> 
      -(g3^2*KroneckerDelta[mif1, mif2])/(12*Pi^2) - 
       (g3^4*KroneckerDelta[mif1, MIF1]*KroneckerDelta[MIF1, mif2])/
        (144*Pi^4), alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^2*KroneckerDelta[mif3, mif4]*WCOdd[fl1, mif1, mif2, fl1])/
        (288*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOdd[fl1, mif1, mif4, 
          fl1])/(96*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*
         WCOdd[fl1, mif3, mif2, fl1])/(96*Pi^2) - 
       (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[fl1, mif3, mif4, fl1])/
        (288*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif2]*WCOdd[MIF1, mif1, mif4, 
          mif3])/(24*Pi^2) - (g3^2*KroneckerDelta[mif3, mif4]*
         WCOdd[mif2, fl1, fl1, mif1])/(288*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, mif4]*WCOdd[mif2, fl1, fl1, mif3])/
        (96*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOdd[mif2, mif1, MIF1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOdd[mif2, mif1, mif4, MIF1])/(24*Pi^2) - 
       (g3^2*WCOdd[mif2, mif1, mif4, mif3])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOdd[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOdd[mif4, fl1, fl1, 
          mif1])/(96*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*
         WCOdd[mif4, fl1, fl1, mif3])/(288*Pi^2) + 
       (g3^2*WCOqd1[mif2, mif1, mif4, mif3])/(24*Pi^2) + 
       (g3^2*WCOqd1[mif4, mif3, mif2, mif1])/(24*Pi^2) + 
       (g3^2*WCOqd8[mif2, mif1, mif4, mif3])/(1152*Pi^2) - 
       (g3^2*WCOqd8[mif2, mif3, mif4, mif1])/(384*Pi^2) - 
       (g3^2*WCOqd8[mif4, mif1, mif2, mif3])/(384*Pi^2) + 
       (g3^2*WCOqd8[mif4, mif3, mif2, mif1])/(1152*Pi^2) + 
       (WCOqd8[fl1, fl2, mif4, mif3]*yd[fl2, mif1]*ydbar[fl1, mif2])/
        (384*Pi^2) - (WCOud8[fl1, fl2, mif4, mif3]*yd[fl2, mif1]*
         ydbar[fl1, mif2])/(768*Pi^2) - (WCOqd8[fl1, fl2, mif4, mif1]*
         yd[fl2, mif3]*ydbar[fl1, mif2])/(128*Pi^2) + 
       (WCOud8[fl1, fl2, mif4, mif1]*yd[fl2, mif3]*ydbar[fl1, mif2])/
        (256*Pi^2) - (WCOqd8[fl1, fl2, mif2, mif3]*yd[fl2, mif1]*
         ydbar[fl1, mif4])/(128*Pi^2) + (WCOud8[fl1, fl2, mif2, mif3]*
         yd[fl2, mif1]*ydbar[fl1, mif4])/(256*Pi^2) + 
       (WCOqd8[fl1, fl2, mif2, mif1]*yd[fl2, mif3]*ydbar[fl1, mif4])/
        (384*Pi^2) - (WCOud8[fl1, fl2, mif2, mif1]*yd[fl2, mif3]*
         ydbar[fl1, mif4])/(768*Pi^2) + (WCOdd[fl2, fl1, mif4, mif3]*
         yd[fl1, mif1]*ydbar[fl2, mif2])/(32*Pi^2) - 
       (WCOqd1[fl2, fl1, mif4, mif3]*yd[fl1, mif1]*ydbar[fl2, mif2])/
        (32*Pi^2) + (WCOqd8[fl2, fl1, mif4, mif3]*yd[fl1, mif1]*
         ydbar[fl2, mif2])/(384*Pi^2) + (WCOud1[fl2, fl1, mif4, mif3]*
         yd[fl1, mif1]*ydbar[fl2, mif2])/(64*Pi^2) - 
       (WCOud8[fl2, fl1, mif4, mif3]*yd[fl1, mif1]*ydbar[fl2, mif2])/
        (768*Pi^2) - (WCOqd8[fl2, fl1, mif4, mif1]*yd[fl1, mif3]*
         ydbar[fl2, mif2])/(128*Pi^2) + (WCOud8[fl2, fl1, mif4, mif1]*
         yd[fl1, mif3]*ydbar[fl2, mif2])/(256*Pi^2) - 
       (WCOqd8[fl2, fl1, mif2, mif3]*yd[fl1, mif1]*ydbar[fl2, mif4])/
        (128*Pi^2) + (WCOud8[fl2, fl1, mif2, mif3]*yd[fl1, mif1]*
         ydbar[fl2, mif4])/(256*Pi^2) + (WCOdd[fl2, fl1, mif2, mif1]*
         yd[fl1, mif3]*ydbar[fl2, mif4])/(32*Pi^2) - 
       (WCOqd1[fl2, fl1, mif2, mif1]*yd[fl1, mif3]*ydbar[fl2, mif4])/
        (32*Pi^2) + (WCOqd8[fl2, fl1, mif2, mif1]*yd[fl1, mif3]*
         ydbar[fl2, mif4])/(384*Pi^2) + (WCOud1[fl2, fl1, mif2, mif1]*
         yd[fl1, mif3]*ydbar[fl2, mif4])/(64*Pi^2) - 
       (WCOud8[fl2, fl1, mif2, mif1]*yd[fl1, mif3]*ydbar[fl2, mif4])/
        (768*Pi^2), alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
      (WCOee[fl2, fl1, mif4, mif3]*yl[fl1, mif1]*ylbar[fl2, mif2])/
        (32*Pi^2) - (WCOle[fl2, fl1, mif4, mif3]*yl[fl1, mif1]*
         ylbar[fl2, mif2])/(32*Pi^2) + (WCOee[fl2, fl1, mif2, mif1]*
         yl[fl1, mif3]*ylbar[fl2, mif4])/(32*Pi^2) - 
       (WCOle[fl2, fl1, mif2, mif1]*yl[fl1, mif3]*ylbar[fl2, mif4])/
        (32*Pi^2), alphaOHdbar[mif1_, mif2_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOHd[MIF1, mif1])/(24*Pi^2) - 
       (g3^2*WCOHd[mif2, mif1])/(6*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         WCOHd[mif2, MIF1])/(24*Pi^2) + (g3^2*WCOHq1[mif2, mif1])/(12*Pi^2) + 
       (g3*WCOdGbar[fl1, mif2]*yd[fl1, mif1])/(4*Pi^2) - 
       (g3*WCOdGbar[mif3, mif2]*yd[mif3, mif1])/(8*Pi^2) + 
       (WCOHd[mif2, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (g3*WCOdG[fl1, mif1]*ydbar[fl1, mif2])/(4*Pi^2) + 
       (7*WCOHd[mif2, fl1]*yd[fl2, mif1]*ydbar[fl2, fl1])/(192*Pi^2) - 
       (WCOqd1[fl2, fl1, mif2, mif1]*yd[fl1, fl3]*ydbar[fl2, fl3])/(8*Pi^2) + 
       (WCOHd[fl2, fl1]*yd[fl1, mif1]*ydbar[fl2, mif2])/(32*Pi^2) - 
       (WCOHq1[fl2, fl1]*yd[fl1, mif1]*ydbar[fl2, mif2])/(16*Pi^2) + 
       (WCOHu[fl2, fl1]*yd[fl1, mif1]*ydbar[fl2, mif2])/(32*Pi^2) + 
       (7*WCOHd[fl1, mif1]*yd[fl2, fl1]*ydbar[fl2, mif2])/(192*Pi^2) + 
       (WCOdd[fl2, fl1, mif2, mif1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(4*Pi^2) + 
       (5*WCOdd[mif2, fl1, fl2, mif1]*yd[fl3, fl2]*ydbar[fl3, fl1])/
        (48*Pi^2) - (WCOqd1[fl2, fl1, mif2, mif1]*yd[fl3, fl2]*
         ydbar[fl3, fl1])/(16*Pi^2) + (5*WCOdd[fl1, mif1, mif2, fl2]*
         yd[fl3, fl1]*ydbar[fl3, fl2])/(48*Pi^2) + 
       (WCOHd[mif2, fl1]*yd[mif3, mif1]*ydbar[mif3, fl1])/(192*Pi^2) - 
       (g3*WCOdG[mif3, mif1]*ydbar[mif3, mif2])/(8*Pi^2) + 
       (WCOHd[fl1, mif1]*yd[mif3, fl1]*ydbar[mif3, mif2])/(192*Pi^2) + 
       (WCOHd[mif2, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCOld[fl2, fl1, mif2, mif1]*yl[fl1, fl3]*ylbar[fl2, fl3])/(24*Pi^2) + 
       (WCOed[fl2, fl1, mif2, mif1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(24*Pi^2) - 
       (WCOld[fl2, fl1, mif2, mif1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(48*Pi^2) - 
       (7*WCOHud[fl1, mif1]*ydbar[fl2, mif2]*yu[fl2, fl1])/(192*Pi^2) + 
       (WCOHud[fl1, mif1]*ydbar[mif3, mif2]*yu[mif3, fl1])/(192*Pi^2) + 
       (WCOHd[mif2, mif1]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (WCOdd[fl1, mif1, mif2, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(48*Pi^2) - 
       (7*WCOHudbar[fl1, mif2]*yd[fl2, mif1]*yubar[fl2, fl1])/(192*Pi^2) - 
       (WCOdd[fl2, fl1, mif2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(8*Pi^2) - 
       (WCOdd[mif2, fl1, fl2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(48*Pi^2) + 
       (WCOqd1[fl2, fl1, mif2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(8*Pi^2) - 
       (WCOud1[fl2, fl1, mif2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (16*Pi^2) + (WCOqd1[fl2, fl1, mif2, mif1]*yu[fl3, fl2]*
         yubar[fl3, fl1])/(16*Pi^2) - (WCOud1[fl2, fl1, mif2, mif1]*
         yu[fl3, fl2]*yubar[fl3, fl1])/(8*Pi^2) + 
       (WCOHudbar[fl1, mif2]*yd[mif3, mif1]*yubar[mif3, fl1])/(192*Pi^2), 
     alphaOHebar[mif1_, mif2_] -> (WCOHe[mif2, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2])/(16*Pi^2) - (WCOqe[fl2, fl1, mif2, mif1]*
         yd[fl1, fl3]*ydbar[fl2, fl3])/(8*Pi^2) + 
       (WCOed[mif2, mif1, fl2, fl1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(8*Pi^2) - 
       (WCOqe[fl2, fl1, mif2, mif1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(16*Pi^2) + 
       (WCOHe[mif2, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (7*WCOHe[mif2, fl1]*yl[fl2, mif1]*ylbar[fl2, fl1])/(192*Pi^2) - 
       (WCOle[fl2, fl1, mif2, mif1]*yl[fl1, fl3]*ylbar[fl2, fl3])/(24*Pi^2) + 
       (WCOHe[fl2, fl1]*yl[fl1, mif1]*ylbar[fl2, mif2])/(32*Pi^2) - 
       (WCOHl1[fl2, fl1]*yl[fl1, mif1]*ylbar[fl2, mif2])/(16*Pi^2) + 
       (7*WCOHe[fl1, mif1]*yl[fl2, fl1]*ylbar[fl2, mif2])/(192*Pi^2) + 
       (WCOee[fl2, fl1, mif2, mif1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(12*Pi^2) + 
       (5*WCOee[mif2, fl1, fl2, mif1]*yl[fl3, fl2]*ylbar[fl3, fl1])/
        (48*Pi^2) - (WCOle[fl2, fl1, mif2, mif1]*yl[fl3, fl2]*
         ylbar[fl3, fl1])/(48*Pi^2) + (5*WCOee[fl1, mif1, mif2, fl2]*
         yl[fl3, fl1]*ylbar[fl3, fl2])/(48*Pi^2) + 
       (WCOHe[mif2, fl1]*yl[mif3, mif1]*ylbar[mif3, fl1])/(192*Pi^2) + 
       (WCOHe[fl1, mif1]*yl[mif3, fl1]*ylbar[mif3, mif2])/(192*Pi^2) + 
       (WCOHe[mif2, mif1]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (WCOed[mif2, mif1, fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(16*Pi^2) - 
       (WCOeu[mif2, mif1, fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(16*Pi^2) + 
       (WCOqe[fl2, fl1, mif2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(8*Pi^2) - 
       (WCOeu[mif2, mif1, fl2, fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(8*Pi^2) + 
       (WCOqe[fl2, fl1, mif2, mif1]*yu[fl3, fl2]*yubar[fl3, fl1])/(16*Pi^2), 
     alphaOHl1bar[mif1_, mif2_] -> (WCOHl1[mif2, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2])/(16*Pi^2) - (WCOlq1[mif2, mif1, fl2, fl1]*
         yd[fl1, fl3]*ydbar[fl2, fl3])/(8*Pi^2) + 
       (WCOld[mif2, mif1, fl2, fl1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(8*Pi^2) - 
       (WCOlq1[mif2, mif1, fl2, fl1]*yd[fl3, fl2]*ydbar[fl3, fl1])/
        (16*Pi^2) + (WCOHl1[mif2, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2])/
        (48*Pi^2) + (7*WCOHl1[fl1, mif1]*yl[mif2, fl2]*ylbar[fl1, fl2])/
        (384*Pi^2) + (7*WCOHl3[fl1, mif1]*yl[mif2, fl2]*ylbar[fl1, fl2])/
        (128*Pi^2) - (5*WCOll[fl1, mif1, mif2, fl2]*yl[fl2, fl3]*
         ylbar[fl1, fl3])/(96*Pi^2) + (WCOHl1[fl1, mif1]*yl[mif2, mif3]*
         ylbar[fl1, mif3])/(384*Pi^2) + (WCOHl3[fl1, mif1]*yl[mif2, mif3]*
         ylbar[fl1, mif3])/(128*Pi^2) - (WCOll[fl2, fl1, mif2, mif1]*
         yl[fl1, fl3]*ylbar[fl2, fl3])/(12*Pi^2) - 
       (5*WCOll[mif2, fl1, fl2, mif1]*yl[fl1, fl3]*ylbar[fl2, fl3])/
        (96*Pi^2) + (WCOle[mif2, mif1, fl2, fl1]*yl[fl3, fl2]*
         ylbar[fl3, fl1])/(24*Pi^2) - (WCOll[fl2, fl1, mif2, mif1]*
         yl[fl3, fl2]*ylbar[fl3, fl1])/(24*Pi^2) - 
       (WCOHe[fl2, fl1]*yl[mif2, fl2]*ylbar[mif1, fl1])/(32*Pi^2) + 
       (WCOHl1[fl2, fl1]*yl[mif2, fl2]*ylbar[mif1, fl1])/(32*Pi^2) + 
       (7*WCOHl1[mif2, fl1]*yl[fl1, fl2]*ylbar[mif1, fl2])/(384*Pi^2) + 
       (7*WCOHl3[mif2, fl1]*yl[fl1, fl2]*ylbar[mif1, fl2])/(128*Pi^2) + 
       (WCOHl1[mif2, fl1]*yl[fl1, mif3]*ylbar[mif1, mif3])/(384*Pi^2) + 
       (WCOHl3[mif2, fl1]*yl[fl1, mif3]*ylbar[mif1, mif3])/(128*Pi^2) + 
       (WCOHl1[mif2, mif1]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (WCOld[mif2, mif1, fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(16*Pi^2) + 
       (WCOlq1[mif2, mif1, fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(8*Pi^2) - 
       (WCOlu[mif2, mif1, fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/(16*Pi^2) + 
       (WCOlq1[mif2, mif1, fl2, fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/
        (16*Pi^2) - (WCOlu[mif2, mif1, fl2, fl1]*yu[fl3, fl2]*
         yubar[fl3, fl1])/(8*Pi^2), alphaOHl3bar[mif1_, mif2_] -> 
      (WCOHl3[mif2, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) - 
       (WCOlq3[mif2, mif1, fl2, fl1]*yd[fl1, fl3]*ydbar[fl2, fl3])/(8*Pi^2) + 
       (WCOHl3[mif2, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (7*WCOHl1[fl1, mif1]*yl[mif2, fl2]*ylbar[fl1, fl2])/(384*Pi^2) - 
       (7*WCOHl3[fl1, mif1]*yl[mif2, fl2]*ylbar[fl1, fl2])/(384*Pi^2) - 
       (5*WCOll[fl1, mif1, mif2, fl2]*yl[fl2, fl3]*ylbar[fl1, fl3])/
        (96*Pi^2) + (WCOHl1[fl1, mif1]*yl[mif2, mif3]*ylbar[fl1, mif3])/
        (384*Pi^2) + (WCOHl3[fl1, mif1]*yl[mif2, mif3]*ylbar[fl1, mif3])/
        (128*Pi^2) - (5*WCOll[mif2, fl1, fl2, mif1]*yl[fl1, fl3]*
         ylbar[fl2, fl3])/(96*Pi^2) + (7*WCOHl1[mif2, fl1]*yl[fl1, fl2]*
         ylbar[mif1, fl2])/(384*Pi^2) - (7*WCOHl3[mif2, fl1]*yl[fl1, fl2]*
         ylbar[mif1, fl2])/(384*Pi^2) + (WCOHl1[mif2, fl1]*yl[fl1, mif3]*
         ylbar[mif1, mif3])/(384*Pi^2) + (WCOHl3[mif2, fl1]*yl[fl1, mif3]*
         ylbar[mif1, mif3])/(128*Pi^2) + (WCOHl3[mif2, mif1]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(16*Pi^2) - (WCOlq3[mif2, mif1, fl2, fl1]*
         yu[fl1, fl3]*yubar[fl2, fl3])/(8*Pi^2), 
     alphaOHq1bar[mif1_, mif2_] -> (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOHq1[MIF1, mif1])/(24*Pi^2) - (g3^2*WCOHq1[mif2, mif1])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOHq1[mif2, MIF1])/(24*Pi^2) - 
       (g3*WCOdGbar[mif1, fl1]*yd[mif2, fl1])/(8*Pi^2) + 
       (g3*WCOdGbar[mif1, mif3]*yd[mif2, mif3])/(16*Pi^2) + 
       (WCOHq1[mif2, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (7*WCOHq1[fl1, mif1]*yd[mif2, fl2]*ydbar[fl1, fl2])/(384*Pi^2) + 
       (7*WCOHq3[fl1, mif1]*yd[mif2, fl2]*ydbar[fl1, fl2])/(128*Pi^2) - 
       (5*WCOqq1[fl1, mif1, mif2, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3])/
        (96*Pi^2) - (5*WCOqq3[fl1, mif1, mif2, fl2]*yd[fl2, fl3]*
         ydbar[fl1, fl3])/(32*Pi^2) + (WCOHq1[fl1, mif1]*yd[mif2, mif3]*
         ydbar[fl1, mif3])/(384*Pi^2) + (WCOHq3[fl1, mif1]*yd[mif2, mif3]*
         ydbar[fl1, mif3])/(128*Pi^2) - (WCOqq1[fl2, fl1, mif2, mif1]*
         yd[fl1, fl3]*ydbar[fl2, fl3])/(4*Pi^2) - 
       (5*WCOqq1[mif2, fl1, fl2, mif1]*yd[fl1, fl3]*ydbar[fl2, fl3])/
        (96*Pi^2) - (5*WCOqq3[mif2, fl1, fl2, mif1]*yd[fl1, fl3]*
         ydbar[fl2, fl3])/(32*Pi^2) + (WCOqd1[mif2, mif1, fl2, fl1]*
         yd[fl3, fl2]*ydbar[fl3, fl1])/(8*Pi^2) - 
       (WCOqq1[fl2, fl1, mif2, mif1]*yd[fl3, fl2]*ydbar[fl3, fl1])/(8*Pi^2) - 
       (g3*WCOdG[mif2, fl1]*ydbar[mif1, fl1])/(8*Pi^2) - 
       (WCOHd[fl2, fl1]*yd[mif2, fl2]*ydbar[mif1, fl1])/(32*Pi^2) + 
       (WCOHq1[fl2, fl1]*yd[mif2, fl2]*ydbar[mif1, fl1])/(32*Pi^2) + 
       (7*WCOHq1[mif2, fl1]*yd[fl1, fl2]*ydbar[mif1, fl2])/(384*Pi^2) + 
       (7*WCOHq3[mif2, fl1]*yd[fl1, fl2]*ydbar[mif1, fl2])/(128*Pi^2) + 
       (g3*WCOdG[mif2, mif3]*ydbar[mif1, mif3])/(16*Pi^2) + 
       (WCOHq1[mif2, fl1]*yd[fl1, mif3]*ydbar[mif1, mif3])/(384*Pi^2) + 
       (WCOHq3[mif2, fl1]*yd[fl1, mif3]*ydbar[mif1, mif3])/(128*Pi^2) + 
       (WCOHq1[mif2, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCOlq1[fl2, fl1, mif2, mif1]*yl[fl1, fl3]*ylbar[fl2, fl3])/
        (24*Pi^2) - (WCOlq1[fl2, fl1, mif2, mif1]*yl[fl3, fl2]*
         ylbar[fl3, fl1])/(48*Pi^2) + (WCOqe[mif2, mif1, fl2, fl1]*
         yl[fl3, fl2]*ylbar[fl3, fl1])/(24*Pi^2) + 
       (g3*WCOuGbar[mif1, fl1]*yu[mif2, fl1])/(8*Pi^2) - 
       (g3*WCOuGbar[mif1, mif3]*yu[mif2, mif3])/(16*Pi^2) + 
       (WCOHq1[mif2, mif1]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (7*WCOHq1[fl1, mif1]*yu[mif2, fl2]*yubar[fl1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[fl1, mif1]*yu[mif2, fl2]*yubar[fl1, fl2])/(128*Pi^2) + 
       (5*WCOqq1[fl1, mif1, mif2, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (96*Pi^2) + (5*WCOqq3[fl1, mif1, mif2, fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(32*Pi^2) + (WCOHq1[fl1, mif1]*yu[mif2, mif3]*
         yubar[fl1, mif3])/(384*Pi^2) - (WCOHq3[fl1, mif1]*yu[mif2, mif3]*
         yubar[fl1, mif3])/(128*Pi^2) - (WCOqd1[mif2, mif1, fl2, fl1]*
         yu[fl1, fl3]*yubar[fl2, fl3])/(16*Pi^2) + 
       (WCOqq1[fl2, fl1, mif2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(4*Pi^2) + 
       (5*WCOqq1[mif2, fl1, fl2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (96*Pi^2) + (5*WCOqq3[mif2, fl1, fl2, mif1]*yu[fl1, fl3]*
         yubar[fl2, fl3])/(32*Pi^2) - (WCOqu1[mif2, mif1, fl2, fl1]*
         yu[fl1, fl3]*yubar[fl2, fl3])/(16*Pi^2) + 
       (WCOqq1[fl2, fl1, mif2, mif1]*yu[fl3, fl2]*yubar[fl3, fl1])/(8*Pi^2) - 
       (WCOqu1[mif2, mif1, fl2, fl1]*yu[fl3, fl2]*yubar[fl3, fl1])/(8*Pi^2) + 
       (g3*WCOuG[mif2, fl1]*yubar[mif1, fl1])/(8*Pi^2) + 
       (WCOHq1[fl2, fl1]*yu[mif2, fl2]*yubar[mif1, fl1])/(32*Pi^2) - 
       (WCOHu[fl2, fl1]*yu[mif2, fl2]*yubar[mif1, fl1])/(32*Pi^2) + 
       (7*WCOHq1[mif2, fl1]*yu[fl1, fl2]*yubar[mif1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[mif2, fl1]*yu[fl1, fl2]*yubar[mif1, fl2])/(128*Pi^2) - 
       (g3*WCOuG[mif2, mif3]*yubar[mif1, mif3])/(16*Pi^2) + 
       (WCOHq1[mif2, fl1]*yu[fl1, mif3]*yubar[mif1, mif3])/(384*Pi^2) - 
       (WCOHq3[mif2, fl1]*yu[fl1, mif3]*yubar[mif1, mif3])/(128*Pi^2), 
     alphaOHq3bar[mif1_, mif2_] -> (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOHq3[MIF1, mif1])/(24*Pi^2) - (g3^2*WCOHq3[mif2, mif1])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOHq3[mif2, MIF1])/(24*Pi^2) - 
       (g3*WCOdGbar[mif1, fl1]*yd[mif2, fl1])/(8*Pi^2) + 
       (g3*WCOdGbar[mif1, mif3]*yd[mif2, mif3])/(16*Pi^2) + 
       (WCOHq3[mif2, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (7*WCOHq1[fl1, mif1]*yd[mif2, fl2]*ydbar[fl1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[fl1, mif1]*yd[mif2, fl2]*ydbar[fl1, fl2])/(384*Pi^2) - 
       (5*WCOqq1[fl1, mif1, mif2, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3])/
        (96*Pi^2) + (5*WCOqq3[fl1, mif1, mif2, fl2]*yd[fl2, fl3]*
         ydbar[fl1, fl3])/(96*Pi^2) + (WCOHq1[fl1, mif1]*yd[mif2, mif3]*
         ydbar[fl1, mif3])/(384*Pi^2) + (WCOHq3[fl1, mif1]*yd[mif2, mif3]*
         ydbar[fl1, mif3])/(128*Pi^2) - (5*WCOqq1[mif2, fl1, fl2, mif1]*
         yd[fl1, fl3]*ydbar[fl2, fl3])/(96*Pi^2) - 
       (WCOqq3[fl2, fl1, mif2, mif1]*yd[fl1, fl3]*ydbar[fl2, fl3])/(4*Pi^2) + 
       (5*WCOqq3[mif2, fl1, fl2, mif1]*yd[fl1, fl3]*ydbar[fl2, fl3])/
        (96*Pi^2) - (g3*WCOdG[mif2, fl1]*ydbar[mif1, fl1])/(8*Pi^2) + 
       (7*WCOHq1[mif2, fl1]*yd[fl1, fl2]*ydbar[mif1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[mif2, fl1]*yd[fl1, fl2]*ydbar[mif1, fl2])/(384*Pi^2) + 
       (g3*WCOdG[mif2, mif3]*ydbar[mif1, mif3])/(16*Pi^2) + 
       (WCOHq1[mif2, fl1]*yd[fl1, mif3]*ydbar[mif1, mif3])/(384*Pi^2) + 
       (WCOHq3[mif2, fl1]*yd[fl1, mif3]*ydbar[mif1, mif3])/(128*Pi^2) + 
       (WCOHq3[mif2, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCOlq3[fl2, fl1, mif2, mif1]*yl[fl1, fl3]*ylbar[fl2, fl3])/
        (24*Pi^2) - (g3*WCOuGbar[mif1, fl1]*yu[mif2, fl1])/(8*Pi^2) + 
       (g3*WCOuGbar[mif1, mif3]*yu[mif2, mif3])/(16*Pi^2) + 
       (WCOHq3[mif2, mif1]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (7*WCOHq1[fl1, mif1]*yu[mif2, fl2]*yubar[fl1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[fl1, mif1]*yu[mif2, fl2]*yubar[fl1, fl2])/(384*Pi^2) - 
       (5*WCOqq1[fl1, mif1, mif2, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (96*Pi^2) + (5*WCOqq3[fl1, mif1, mif2, fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(96*Pi^2) - (WCOHq1[fl1, mif1]*yu[mif2, mif3]*
         yubar[fl1, mif3])/(384*Pi^2) + (WCOHq3[fl1, mif1]*yu[mif2, mif3]*
         yubar[fl1, mif3])/(128*Pi^2) - (5*WCOqq1[mif2, fl1, fl2, mif1]*
         yu[fl1, fl3]*yubar[fl2, fl3])/(96*Pi^2) - 
       (WCOqq3[fl2, fl1, mif2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(4*Pi^2) + 
       (5*WCOqq3[mif2, fl1, fl2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (96*Pi^2) - (g3*WCOuG[mif2, fl1]*yubar[mif1, fl1])/(8*Pi^2) - 
       (7*WCOHq1[mif2, fl1]*yu[fl1, fl2]*yubar[mif1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[mif2, fl1]*yu[fl1, fl2]*yubar[mif1, fl2])/(384*Pi^2) + 
       (g3*WCOuG[mif2, mif3]*yubar[mif1, mif3])/(16*Pi^2) - 
       (WCOHq1[mif2, fl1]*yu[fl1, mif3]*yubar[mif1, mif3])/(384*Pi^2) + 
       (WCOHq3[mif2, fl1]*yu[fl1, mif3]*yubar[mif1, mif3])/(128*Pi^2), 
     alphaOHubar[mif1_, mif2_] -> (g3^2*WCOHq1[mif2, mif1])/(12*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOHu[MIF1, mif1])/(24*Pi^2) - 
       (g3^2*WCOHu[mif2, mif1])/(6*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         WCOHu[mif2, MIF1])/(24*Pi^2) + (WCOHu[mif2, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2])/(16*Pi^2) - (WCOqu1[fl2, fl1, mif2, mif1]*
         yd[fl1, fl3]*ydbar[fl2, fl3])/(8*Pi^2) - 
       (WCOqu1[fl2, fl1, mif2, mif1]*yd[fl3, fl2]*ydbar[fl3, fl1])/
        (16*Pi^2) + (WCOud1[mif2, mif1, fl2, fl1]*yd[fl3, fl2]*
         ydbar[fl3, fl1])/(8*Pi^2) + (WCOHu[mif2, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(48*Pi^2) - (WCOlu[fl2, fl1, mif2, mif1]*
         yl[fl1, fl3]*ylbar[fl2, fl3])/(24*Pi^2) + 
       (WCOeu[fl2, fl1, mif2, mif1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(24*Pi^2) - 
       (WCOlu[fl2, fl1, mif2, mif1]*yl[fl3, fl2]*ylbar[fl3, fl1])/(48*Pi^2) - 
       (g3*WCOuGbar[fl1, mif2]*yu[fl1, mif1])/(4*Pi^2) + 
       (7*WCOHud[mif2, fl1]*ydbar[fl2, fl1]*yu[fl2, mif1])/(192*Pi^2) + 
       (g3*WCOuGbar[mif3, mif2]*yu[mif3, mif1])/(8*Pi^2) - 
       (WCOHud[mif2, fl1]*ydbar[mif3, fl1]*yu[mif3, mif1])/(192*Pi^2) + 
       (WCOHu[mif2, mif1]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (WCOuu[fl1, mif1, mif2, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(48*Pi^2) - 
       (g3*WCOuG[fl1, mif1]*yubar[fl1, mif2])/(4*Pi^2) + 
       (7*WCOHu[mif2, fl1]*yu[fl2, mif1]*yubar[fl2, fl1])/(192*Pi^2) + 
       (WCOqu1[fl2, fl1, mif2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(8*Pi^2) - 
       (WCOud1[mif2, mif1, fl2, fl1]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (16*Pi^2) - (WCOuu[fl2, fl1, mif2, mif1]*yu[fl1, fl3]*
         yubar[fl2, fl3])/(8*Pi^2) - (WCOuu[mif2, fl1, fl2, mif1]*
         yu[fl1, fl3]*yubar[fl2, fl3])/(48*Pi^2) + 
       (7*WCOHudbar[mif1, fl1]*yd[fl2, fl1]*yubar[fl2, mif2])/(192*Pi^2) + 
       (WCOHd[fl2, fl1]*yu[fl1, mif1]*yubar[fl2, mif2])/(32*Pi^2) - 
       (WCOHq1[fl2, fl1]*yu[fl1, mif1]*yubar[fl2, mif2])/(16*Pi^2) + 
       (WCOHu[fl2, fl1]*yu[fl1, mif1]*yubar[fl2, mif2])/(32*Pi^2) + 
       (7*WCOHu[fl1, mif1]*yu[fl2, fl1]*yubar[fl2, mif2])/(192*Pi^2) + 
       (WCOqu1[fl2, fl1, mif2, mif1]*yu[fl3, fl2]*yubar[fl3, fl1])/
        (16*Pi^2) - (WCOuu[fl2, fl1, mif2, mif1]*yu[fl3, fl2]*
         yubar[fl3, fl1])/(4*Pi^2) - (5*WCOuu[mif2, fl1, fl2, mif1]*
         yu[fl3, fl2]*yubar[fl3, fl1])/(48*Pi^2) - 
       (5*WCOuu[fl1, mif1, mif2, fl2]*yu[fl3, fl1]*yubar[fl3, fl2])/
        (48*Pi^2) + (WCOHu[mif2, fl1]*yu[mif3, mif1]*yubar[mif3, fl1])/
        (192*Pi^2) + (g3*WCOuG[mif3, mif1]*yubar[mif3, mif2])/(8*Pi^2) - 
       (WCOHudbar[mif1, fl1]*yd[mif3, fl1]*yubar[mif3, mif2])/(192*Pi^2) + 
       (WCOHu[fl1, mif1]*yu[mif3, fl1]*yubar[mif3, mif2])/(192*Pi^2), 
     alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 
      -(WCOle[mif4, mif3, fl2, fl1]*yl[mif2, fl2]*ylbar[mif1, fl1])/
        (64*Pi^2) + (WCOll[fl2, fl1, mif4, mif3]*yl[mif2, fl2]*
         ylbar[mif1, fl1])/(32*Pi^2) - (WCOle[mif2, mif1, fl2, fl1]*
         yl[mif4, fl2]*ylbar[mif3, fl1])/(64*Pi^2) + 
       (WCOll[fl2, fl1, mif2, mif1]*yl[mif4, fl2]*ylbar[mif3, fl1])/
        (32*Pi^2), alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*WCOqu1[mif2, mif1, mif4, mif3])/(24*Pi^2) + 
       (g3^2*WCOqu1[mif4, mif3, mif2, mif1])/(24*Pi^2) + 
       (g3^2*WCOqu8[mif2, mif1, mif4, mif3])/(1152*Pi^2) - 
       (g3^2*WCOqu8[mif2, mif3, mif4, mif1])/(384*Pi^2) - 
       (g3^2*WCOqu8[mif4, mif1, mif2, mif3])/(384*Pi^2) + 
       (g3^2*WCOqu8[mif4, mif3, mif2, mif1])/(1152*Pi^2) - 
       (g3^2*KroneckerDelta[mif3, mif4]*WCOuu[fl1, mif1, mif2, fl1])/
        (288*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOuu[fl1, mif1, mif4, 
          fl1])/(96*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*
         WCOuu[fl1, mif3, mif2, fl1])/(96*Pi^2) - 
       (g3^2*KroneckerDelta[mif1, mif2]*WCOuu[fl1, mif3, mif4, fl1])/
        (288*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif2]*WCOuu[MIF1, mif1, mif4, 
          mif3])/(24*Pi^2) - (g3^2*KroneckerDelta[mif3, mif4]*
         WCOuu[mif2, fl1, fl1, mif1])/(288*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, mif4]*WCOuu[mif2, fl1, fl1, mif3])/
        (96*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOuu[mif2, mif1, MIF1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOuu[mif2, mif1, mif4, MIF1])/(24*Pi^2) - 
       (g3^2*WCOuu[mif2, mif1, mif4, mif3])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOuu[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOuu[mif4, fl1, fl1, 
          mif1])/(96*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*
         WCOuu[mif4, fl1, fl1, mif3])/(288*Pi^2) + 
       (WCOqu8[fl1, fl2, mif4, mif3]*yu[fl2, mif1]*yubar[fl1, mif2])/
        (384*Pi^2) - (WCOud8[mif4, mif3, fl1, fl2]*yu[fl2, mif1]*
         yubar[fl1, mif2])/(768*Pi^2) - (WCOqu8[fl1, fl2, mif4, mif1]*
         yu[fl2, mif3]*yubar[fl1, mif2])/(128*Pi^2) + 
       (WCOud8[mif4, mif1, fl1, fl2]*yu[fl2, mif3]*yubar[fl1, mif2])/
        (256*Pi^2) - (WCOqu8[fl1, fl2, mif2, mif3]*yu[fl2, mif1]*
         yubar[fl1, mif4])/(128*Pi^2) + (WCOud8[mif2, mif3, fl1, fl2]*
         yu[fl2, mif1]*yubar[fl1, mif4])/(256*Pi^2) + 
       (WCOqu8[fl1, fl2, mif2, mif1]*yu[fl2, mif3]*yubar[fl1, mif4])/
        (384*Pi^2) - (WCOud8[mif2, mif1, fl1, fl2]*yu[fl2, mif3]*
         yubar[fl1, mif4])/(768*Pi^2) - (WCOqu1[fl2, fl1, mif4, mif3]*
         yu[fl1, mif1]*yubar[fl2, mif2])/(32*Pi^2) + 
       (WCOqu8[fl2, fl1, mif4, mif3]*yu[fl1, mif1]*yubar[fl2, mif2])/
        (384*Pi^2) + (WCOud1[mif4, mif3, fl2, fl1]*yu[fl1, mif1]*
         yubar[fl2, mif2])/(64*Pi^2) - (WCOud8[mif4, mif3, fl2, fl1]*
         yu[fl1, mif1]*yubar[fl2, mif2])/(768*Pi^2) + 
       (WCOuu[fl2, fl1, mif4, mif3]*yu[fl1, mif1]*yubar[fl2, mif2])/
        (32*Pi^2) - (WCOqu8[fl2, fl1, mif4, mif1]*yu[fl1, mif3]*
         yubar[fl2, mif2])/(128*Pi^2) + (WCOud8[mif4, mif1, fl2, fl1]*
         yu[fl1, mif3]*yubar[fl2, mif2])/(256*Pi^2) - 
       (WCOqu8[fl2, fl1, mif2, mif3]*yu[fl1, mif1]*yubar[fl2, mif4])/
        (128*Pi^2) + (WCOud8[mif2, mif3, fl2, fl1]*yu[fl1, mif1]*
         yubar[fl2, mif4])/(256*Pi^2) - (WCOqu1[fl2, fl1, mif2, mif1]*
         yu[fl1, mif3]*yubar[fl2, mif4])/(32*Pi^2) + 
       (WCOqu8[fl2, fl1, mif2, mif1]*yu[fl1, mif3]*yubar[fl2, mif4])/
        (384*Pi^2) + (WCOud1[mif2, mif1, fl2, fl1]*yu[fl1, mif3]*
         yubar[fl2, mif4])/(64*Pi^2) - (WCOud8[mif2, mif1, fl2, fl1]*
         yu[fl1, mif3]*yubar[fl2, mif4])/(768*Pi^2) + 
       (WCOuu[fl2, fl1, mif2, mif1]*yu[fl1, mif3]*yubar[fl2, mif4])/
        (32*Pi^2), alphaWeinberg[mif1_, mif2_] -> 
      (WCWeinberg[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (WCWeinberg[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCWeinberg[fl1, mif2]*yl[fl1, fl2]*ylbar[mif1, fl2])/(32*Pi^2) - 
       (WCWeinberg[fl1, mif1]*yl[fl1, fl2]*ylbar[mif2, fl2])/(32*Pi^2) + 
       (WCWeinberg[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2), 
     alphaWeinbergbar[mif1_, mif2_] -> 
      (WCWeinbergbar[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (WCWeinbergbar[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCWeinbergbar[fl1, mif2]*yl[mif1, fl2]*ylbar[fl1, fl2])/(32*Pi^2) - 
       (WCWeinbergbar[fl1, mif1]*yl[mif2, fl2]*ylbar[fl1, fl2])/(32*Pi^2) + 
       (WCWeinbergbar[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2), 
     alphaOdB[mif1_, mif2_] -> 
      -(muH^2*alphaEBqp[mif1, mif3]*WCOHq1[mif3, fl1]*yd[fl1, mif2])/
        (64*Pi^2) - (muH^2*alphaEBqpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yd[fl1, mif2])/(64*Pi^2) + ((I/64)*muH^2*alphaEBqtp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yd[fl1, mif2])/Pi^2 + 
       ((I/64)*muH^2*alphaEBqtpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yd[fl1, mif2])/Pi^2 + ((I/256)*muH^2*alphaRBqp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yd[fl1, mif2])/Pi^2 + 
       ((I/256)*muH^2*alphaRBqpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yd[fl1, mif2])/Pi^2 + (muH^2*alphaRBqtp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yd[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaRBqtpbar[mif3, mif1]*WCOHq1[mif3, fl1]*yd[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEBqp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yd[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEBqpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yd[fl1, mif2])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEBqtp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yd[fl1, mif2])/Pi^2 + (((3*I)/64)*muH^2*alphaEBqtpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yd[fl1, mif2])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRBqp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yd[fl1, mif2])/Pi^2 + (((3*I)/256)*muH^2*alphaRBqpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yd[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRBqtp[mif1, mif3]*WCOHq3[mif3, fl1]*yd[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRBqtpbar[mif3, mif1]*WCOHq3[mif3, fl1]*
         yd[fl1, mif2])/(256*Pi^2) - (muH^2*alphaEBdp[mif3, mif2]*
         WCOHq1[mif1, fl1]*yd[fl1, mif3])/(64*Pi^2) - 
       (muH^2*alphaEBdpbar[mif2, mif3]*WCOHq1[mif1, fl1]*yd[fl1, mif3])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEBdtp[mif3, mif2]*WCOHq1[mif1, fl1]*
         yd[fl1, mif3])/Pi^2 + ((I/64)*muH^2*alphaEBdtpbar[mif2, mif3]*
         WCOHq1[mif1, fl1]*yd[fl1, mif3])/Pi^2 - 
       ((I/256)*muH^2*alphaRBdp[mif3, mif2]*WCOHq1[mif1, fl1]*yd[fl1, mif3])/
        Pi^2 - ((I/256)*muH^2*alphaRBdpbar[mif2, mif3]*WCOHq1[mif1, fl1]*
         yd[fl1, mif3])/Pi^2 - (muH^2*alphaRBdtp[mif3, mif2]*
         WCOHq1[mif1, fl1]*yd[fl1, mif3])/(256*Pi^2) - 
       (muH^2*alphaRBdtpbar[mif2, mif3]*WCOHq1[mif1, fl1]*yd[fl1, mif3])/
        (256*Pi^2) - (3*muH^2*alphaEBdp[mif3, mif2]*WCOHq3[mif1, fl1]*
         yd[fl1, mif3])/(64*Pi^2) - (3*muH^2*alphaEBdpbar[mif2, mif3]*
         WCOHq3[mif1, fl1]*yd[fl1, mif3])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEBdtp[mif3, mif2]*WCOHq3[mif1, fl1]*
         yd[fl1, mif3])/Pi^2 + (((3*I)/64)*muH^2*alphaEBdtpbar[mif2, mif3]*
         WCOHq3[mif1, fl1]*yd[fl1, mif3])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRBdp[mif3, mif2]*WCOHq3[mif1, fl1]*
         yd[fl1, mif3])/Pi^2 - (((3*I)/256)*muH^2*alphaRBdpbar[mif2, mif3]*
         WCOHq3[mif1, fl1]*yd[fl1, mif3])/Pi^2 - 
       (3*muH^2*alphaRBdtp[mif3, mif2]*WCOHq3[mif1, fl1]*yd[fl1, mif3])/
        (256*Pi^2) - (3*muH^2*alphaRBdtpbar[mif2, mif3]*WCOHq3[mif1, fl1]*
         yd[fl1, mif3])/(256*Pi^2) + (muH^2*alphaEBdp[mif3, mif2]*
         WCOHd[fl1, mif3]*yd[mif1, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBdpbar[mif2, mif3]*WCOHd[fl1, mif3]*yd[mif1, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBdtp[mif3, mif2]*WCOHd[fl1, mif3]*
         yd[mif1, fl1])/Pi^2 - ((I/64)*muH^2*alphaEBdtpbar[mif2, mif3]*
         WCOHd[fl1, mif3]*yd[mif1, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBdp[mif3, mif2]*WCOHd[fl1, mif3]*yd[mif1, fl1])/
        Pi^2 + ((I/256)*muH^2*alphaRBdpbar[mif2, mif3]*WCOHd[fl1, mif3]*
         yd[mif1, fl1])/Pi^2 + (muH^2*alphaRBdtp[mif3, mif2]*WCOHd[fl1, mif3]*
         yd[mif1, fl1])/(256*Pi^2) + (muH^2*alphaRBdtpbar[mif2, mif3]*
         WCOHd[fl1, mif3]*yd[mif1, fl1])/(256*Pi^2) + 
       (g3^2*alphaEBdp[mif3, mif2]*KroneckerDelta[MIF1, mif3]*yd[mif1, MIF1])/
        (48*Pi^2) + (g3^2*alphaEBdpbar[mif2, mif3]*KroneckerDelta[MIF1, mif3]*
         yd[mif1, MIF1])/(48*Pi^2) - ((I/48)*g3^2*alphaEBdtp[mif3, mif2]*
         KroneckerDelta[MIF1, mif3]*yd[mif1, MIF1])/Pi^2 - 
       ((I/48)*g3^2*alphaEBdtpbar[mif2, mif3]*KroneckerDelta[MIF1, mif3]*
         yd[mif1, MIF1])/Pi^2 + ((I/192)*g3^2*alphaRBdp[mif3, mif2]*
         KroneckerDelta[MIF1, mif3]*yd[mif1, MIF1])/Pi^2 + 
       ((I/192)*g3^2*alphaRBdpbar[mif2, mif3]*KroneckerDelta[MIF1, mif3]*
         yd[mif1, MIF1])/Pi^2 + (g3^2*alphaRBdtp[mif3, mif2]*
         KroneckerDelta[MIF1, mif3]*yd[mif1, MIF1])/(192*Pi^2) + 
       (g3^2*alphaRBdtpbar[mif2, mif3]*KroneckerDelta[MIF1, mif3]*
         yd[mif1, MIF1])/(192*Pi^2) - (g3^2*alphaEBdp[mif3, mif2]*
         yd[mif1, mif3])/(6*Pi^2) - (g3^2*alphaEBdpbar[mif2, mif3]*
         yd[mif1, mif3])/(6*Pi^2) + ((I/6)*g3^2*alphaEBdtp[mif3, mif2]*
         yd[mif1, mif3])/Pi^2 + ((I/6)*g3^2*alphaEBdtpbar[mif2, mif3]*
         yd[mif1, mif3])/Pi^2 - ((I/24)*g3^2*alphaRBdp[mif3, mif2]*
         yd[mif1, mif3])/Pi^2 - ((I/24)*g3^2*alphaRBdpbar[mif2, mif3]*
         yd[mif1, mif3])/Pi^2 - (g3^2*alphaRBdtp[mif3, mif2]*yd[mif1, mif3])/
        (24*Pi^2) - (g3^2*alphaRBdtpbar[mif2, mif3]*yd[mif1, mif3])/
        (24*Pi^2) + (g3^2*alphaEBqp[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         yd[MIF1, mif2])/(48*Pi^2) + (g3^2*alphaEBqpbar[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*yd[MIF1, mif2])/(48*Pi^2) - 
       ((I/48)*g3^2*alphaEBqtp[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         yd[MIF1, mif2])/Pi^2 - ((I/48)*g3^2*alphaEBqtpbar[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*yd[MIF1, mif2])/Pi^2 - 
       ((I/192)*g3^2*alphaRBqp[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         yd[MIF1, mif2])/Pi^2 - ((I/192)*g3^2*alphaRBqpbar[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*yd[MIF1, mif2])/Pi^2 - 
       (g3^2*alphaRBqtp[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         yd[MIF1, mif2])/(192*Pi^2) - (g3^2*alphaRBqtpbar[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*yd[MIF1, mif2])/(192*Pi^2) + 
       (g3^2*alphaEBdp[mif3, mif2]*KroneckerDelta[mif1, MIF1]*yd[MIF1, mif3])/
        (48*Pi^2) + (g3^2*alphaEBdpbar[mif2, mif3]*KroneckerDelta[mif1, MIF1]*
         yd[MIF1, mif3])/(48*Pi^2) - ((I/48)*g3^2*alphaEBdtp[mif3, mif2]*
         KroneckerDelta[mif1, MIF1]*yd[MIF1, mif3])/Pi^2 - 
       ((I/48)*g3^2*alphaEBdtpbar[mif2, mif3]*KroneckerDelta[mif1, MIF1]*
         yd[MIF1, mif3])/Pi^2 + ((I/192)*g3^2*alphaRBdp[mif3, mif2]*
         KroneckerDelta[mif1, MIF1]*yd[MIF1, mif3])/Pi^2 + 
       ((I/192)*g3^2*alphaRBdpbar[mif2, mif3]*KroneckerDelta[mif1, MIF1]*
         yd[MIF1, mif3])/Pi^2 + (g3^2*alphaRBdtp[mif3, mif2]*
         KroneckerDelta[mif1, MIF1]*yd[MIF1, mif3])/(192*Pi^2) + 
       (g3^2*alphaRBdtpbar[mif2, mif3]*KroneckerDelta[mif1, MIF1]*
         yd[MIF1, mif3])/(192*Pi^2) + (muH^2*alphaEBqp[mif1, mif3]*
         WCOHd[fl1, mif2]*yd[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBqpbar[mif3, mif1]*WCOHd[fl1, mif2]*yd[mif3, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBqtp[mif1, mif3]*WCOHd[fl1, mif2]*
         yd[mif3, fl1])/Pi^2 - ((I/64)*muH^2*alphaEBqtpbar[mif3, mif1]*
         WCOHd[fl1, mif2]*yd[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBqp[mif1, mif3]*WCOHd[fl1, mif2]*yd[mif3, fl1])/
        Pi^2 - ((I/256)*muH^2*alphaRBqpbar[mif3, mif1]*WCOHd[fl1, mif2]*
         yd[mif3, fl1])/Pi^2 - (muH^2*alphaRBqtp[mif1, mif3]*WCOHd[fl1, mif2]*
         yd[mif3, fl1])/(256*Pi^2) - (muH^2*alphaRBqtpbar[mif3, mif1]*
         WCOHd[fl1, mif2]*yd[mif3, fl1])/(256*Pi^2) + 
       (g3^2*alphaEBqp[mif1, mif3]*KroneckerDelta[MIF1, mif2]*yd[mif3, MIF1])/
        (48*Pi^2) + (g3^2*alphaEBqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yd[mif3, MIF1])/(48*Pi^2) - ((I/48)*g3^2*alphaEBqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yd[mif3, MIF1])/Pi^2 - 
       ((I/48)*g3^2*alphaEBqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yd[mif3, MIF1])/Pi^2 - ((I/192)*g3^2*alphaRBqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yd[mif3, MIF1])/Pi^2 - 
       ((I/192)*g3^2*alphaRBqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yd[mif3, MIF1])/Pi^2 - (g3^2*alphaRBqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yd[mif3, MIF1])/(192*Pi^2) - 
       (g3^2*alphaRBqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yd[mif3, MIF1])/(192*Pi^2) - (g3^2*alphaEBqp[mif1, mif3]*
         yd[mif3, mif2])/(6*Pi^2) - (g3^2*alphaEBqpbar[mif3, mif1]*
         yd[mif3, mif2])/(6*Pi^2) + ((I/6)*g3^2*alphaEBqtp[mif1, mif3]*
         yd[mif3, mif2])/Pi^2 + ((I/6)*g3^2*alphaEBqtpbar[mif3, mif1]*
         yd[mif3, mif2])/Pi^2 + ((I/24)*g3^2*alphaRBqp[mif1, mif3]*
         yd[mif3, mif2])/Pi^2 + ((I/24)*g3^2*alphaRBqpbar[mif3, mif1]*
         yd[mif3, mif2])/Pi^2 + (g3^2*alphaRBqtp[mif1, mif3]*yd[mif3, mif2])/
        (24*Pi^2) + (g3^2*alphaRBqtpbar[mif3, mif1]*yd[mif3, mif2])/
        (24*Pi^2) + (alphaEBdp[mif3, mif2]*yd[fl1, fl2]*yd[mif1, mif3]*
         ydbar[fl1, fl2])/(64*Pi^2) + (alphaEBdpbar[mif2, mif3]*yd[fl1, fl2]*
         yd[mif1, mif3]*ydbar[fl1, fl2])/(64*Pi^2) - 
       ((I/64)*alphaEBdtp[mif3, mif2]*yd[fl1, fl2]*yd[mif1, mif3]*
         ydbar[fl1, fl2])/Pi^2 - ((I/64)*alphaEBdtpbar[mif2, mif3]*
         yd[fl1, fl2]*yd[mif1, mif3]*ydbar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRBdp[mif3, mif2]*yd[fl1, fl2]*yd[mif1, mif3]*
         ydbar[fl1, fl2])/Pi^2 + ((I/256)*alphaRBdpbar[mif2, mif3]*
         yd[fl1, fl2]*yd[mif1, mif3]*ydbar[fl1, fl2])/Pi^2 + 
       (alphaRBdtp[mif3, mif2]*yd[fl1, fl2]*yd[mif1, mif3]*ydbar[fl1, fl2])/
        (256*Pi^2) + (alphaRBdtpbar[mif2, mif3]*yd[fl1, fl2]*yd[mif1, mif3]*
         ydbar[fl1, fl2])/(256*Pi^2) + (alphaEBqp[mif1, mif3]*yd[fl1, fl2]*
         yd[mif3, mif2]*ydbar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBqpbar[mif3, mif1]*yd[fl1, fl2]*yd[mif3, mif2]*ydbar[fl1, fl2])/
        (64*Pi^2) - ((I/64)*alphaEBqtp[mif1, mif3]*yd[fl1, fl2]*
         yd[mif3, mif2]*ydbar[fl1, fl2])/Pi^2 - 
       ((I/64)*alphaEBqtpbar[mif3, mif1]*yd[fl1, fl2]*yd[mif3, mif2]*
         ydbar[fl1, fl2])/Pi^2 - ((I/256)*alphaRBqp[mif1, mif3]*yd[fl1, fl2]*
         yd[mif3, mif2]*ydbar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRBqpbar[mif3, mif1]*yd[fl1, fl2]*yd[mif3, mif2]*
         ydbar[fl1, fl2])/Pi^2 - (alphaRBqtp[mif1, mif3]*yd[fl1, fl2]*
         yd[mif3, mif2]*ydbar[fl1, fl2])/(256*Pi^2) - 
       (alphaRBqtpbar[mif3, mif1]*yd[fl1, fl2]*yd[mif3, mif2]*
         ydbar[fl1, fl2])/(256*Pi^2) + (alphaEBdp[mif3, mif2]*yd[mif1, mif3]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEBdpbar[mif2, mif3]*yd[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2])/
        (192*Pi^2) - ((I/192)*alphaEBdtp[mif3, mif2]*yd[mif1, mif3]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/192)*alphaEBdtpbar[mif2, mif3]*yd[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 + ((I/768)*alphaRBdp[mif3, mif2]*
         yd[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 + 
       ((I/768)*alphaRBdpbar[mif2, mif3]*yd[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 + (alphaRBdtp[mif3, mif2]*yd[mif1, mif3]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(768*Pi^2) + 
       (alphaRBdtpbar[mif2, mif3]*yd[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(768*Pi^2) + (alphaEBqp[mif1, mif3]*yd[mif3, mif2]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEBqpbar[mif3, mif1]*yd[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/
        (192*Pi^2) - ((I/192)*alphaEBqtp[mif1, mif3]*yd[mif3, mif2]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/192)*alphaEBqtpbar[mif3, mif1]*yd[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 - ((I/768)*alphaRBqp[mif1, mif3]*
         yd[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/768)*alphaRBqpbar[mif3, mif1]*yd[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 - (alphaRBqtp[mif1, mif3]*yd[mif3, mif2]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(768*Pi^2) - 
       (alphaRBqtpbar[mif3, mif1]*yd[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(768*Pi^2) + (muH^2*alphaEBdp[mif3, mif2]*
         WCOHud[fl1, mif3]*yu[mif1, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBdpbar[mif2, mif3]*WCOHud[fl1, mif3]*yu[mif1, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBdtp[mif3, mif2]*WCOHud[fl1, mif3]*
         yu[mif1, fl1])/Pi^2 - ((I/64)*muH^2*alphaEBdtpbar[mif2, mif3]*
         WCOHud[fl1, mif3]*yu[mif1, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBdp[mif3, mif2]*WCOHud[fl1, mif3]*yu[mif1, fl1])/
        Pi^2 + ((I/256)*muH^2*alphaRBdpbar[mif2, mif3]*WCOHud[fl1, mif3]*
         yu[mif1, fl1])/Pi^2 + (muH^2*alphaRBdtp[mif3, mif2]*
         WCOHud[fl1, mif3]*yu[mif1, fl1])/(256*Pi^2) + 
       (muH^2*alphaRBdtpbar[mif2, mif3]*WCOHud[fl1, mif3]*yu[mif1, fl1])/
        (256*Pi^2) + (muH^2*alphaEBqp[mif1, mif3]*WCOHud[fl1, mif2]*
         yu[mif3, fl1])/(64*Pi^2) + (muH^2*alphaEBqpbar[mif3, mif1]*
         WCOHud[fl1, mif2]*yu[mif3, fl1])/(64*Pi^2) - 
       ((I/64)*muH^2*alphaEBqtp[mif1, mif3]*WCOHud[fl1, mif2]*yu[mif3, fl1])/
        Pi^2 - ((I/64)*muH^2*alphaEBqtpbar[mif3, mif1]*WCOHud[fl1, mif2]*
         yu[mif3, fl1])/Pi^2 - ((I/256)*muH^2*alphaRBqp[mif1, mif3]*
         WCOHud[fl1, mif2]*yu[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBqpbar[mif3, mif1]*WCOHud[fl1, mif2]*
         yu[mif3, fl1])/Pi^2 - (muH^2*alphaRBqtp[mif1, mif3]*
         WCOHud[fl1, mif2]*yu[mif3, fl1])/(256*Pi^2) - 
       (muH^2*alphaRBqtpbar[mif3, mif1]*WCOHud[fl1, mif2]*yu[mif3, fl1])/
        (256*Pi^2) + (alphaEBdp[mif3, mif2]*yd[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(64*Pi^2) + (alphaEBdpbar[mif2, mif3]*
         yd[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) - 
       ((I/64)*alphaEBdtp[mif3, mif2]*yd[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/64)*alphaEBdtpbar[mif2, mif3]*
         yd[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRBdp[mif3, mif2]*yd[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRBdpbar[mif2, mif3]*
         yd[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       (alphaRBdtp[mif3, mif2]*yd[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/
        (256*Pi^2) + (alphaRBdtpbar[mif2, mif3]*yd[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) + (alphaEBqp[mif1, mif3]*yd[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBqpbar[mif3, mif1]*yd[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/
        (64*Pi^2) - ((I/64)*alphaEBqtp[mif1, mif3]*yd[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/64)*alphaEBqtpbar[mif3, mif1]*yd[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRBqp[mif1, mif3]*
         yd[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRBqpbar[mif3, mif1]*yd[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRBqtp[mif1, mif3]*yd[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRBqtpbar[mif3, mif1]*yd[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) - (alphaEBdp[mif3, mif2]*yd[fl1, mif3]*
         yu[mif1, fl2]*yubar[fl1, fl2])/(64*Pi^2) - 
       (alphaEBdpbar[mif2, mif3]*yd[fl1, mif3]*yu[mif1, fl2]*yubar[fl1, fl2])/
        (64*Pi^2) + ((I/64)*alphaEBdtp[mif3, mif2]*yd[fl1, mif3]*
         yu[mif1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEBdtpbar[mif2, mif3]*yd[fl1, mif3]*yu[mif1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRBdp[mif3, mif2]*yd[fl1, mif3]*
         yu[mif1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRBdpbar[mif2, mif3]*yd[fl1, mif3]*yu[mif1, fl2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRBdtp[mif3, mif2]*yd[fl1, mif3]*
         yu[mif1, fl2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRBdtpbar[mif2, mif3]*yd[fl1, mif3]*yu[mif1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) - (alphaEBqp[mif1, mif3]*yd[fl1, mif2]*
         yu[mif3, fl2]*yubar[fl1, fl2])/(64*Pi^2) - 
       (alphaEBqpbar[mif3, mif1]*yd[fl1, mif2]*yu[mif3, fl2]*yubar[fl1, fl2])/
        (64*Pi^2) + ((I/64)*alphaEBqtp[mif1, mif3]*yd[fl1, mif2]*
         yu[mif3, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEBqtpbar[mif3, mif1]*yd[fl1, mif2]*yu[mif3, fl2]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRBqp[mif1, mif3]*yd[fl1, mif2]*
         yu[mif3, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRBqpbar[mif3, mif1]*yd[fl1, mif2]*yu[mif3, fl2]*
         yubar[fl1, fl2])/Pi^2 + (alphaRBqtp[mif1, mif3]*yd[fl1, mif2]*
         yu[mif3, fl2]*yubar[fl1, fl2])/(256*Pi^2) + 
       (alphaRBqtpbar[mif3, mif1]*yd[fl1, mif2]*yu[mif3, fl2]*
         yubar[fl1, fl2])/(256*Pi^2), alphaOdBbar[mif1_, mif2_] -> 
      -(muH^2*alphaEBqp[mif3, mif1]*WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/
        (64*Pi^2) - (muH^2*alphaEBqpbar[mif1, mif3]*WCOHq1[fl1, mif3]*
         ydbar[fl1, mif2])/(64*Pi^2) - ((I/64)*muH^2*alphaEBqtp[mif3, mif1]*
         WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/Pi^2 - 
       ((I/64)*muH^2*alphaEBqtpbar[mif1, mif3]*WCOHq1[fl1, mif3]*
         ydbar[fl1, mif2])/Pi^2 - ((I/256)*muH^2*alphaRBqp[mif3, mif1]*
         WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/Pi^2 - 
       ((I/256)*muH^2*alphaRBqpbar[mif1, mif3]*WCOHq1[fl1, mif3]*
         ydbar[fl1, mif2])/Pi^2 + (muH^2*alphaRBqtp[mif3, mif1]*
         WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaRBqtpbar[mif1, mif3]*WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEBqp[mif3, mif1]*WCOHq3[fl1, mif3]*
         ydbar[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEBqpbar[mif1, mif3]*
         WCOHq3[fl1, mif3]*ydbar[fl1, mif2])/(64*Pi^2) - 
       (((3*I)/64)*muH^2*alphaEBqtp[mif3, mif1]*WCOHq3[fl1, mif3]*
         ydbar[fl1, mif2])/Pi^2 - (((3*I)/64)*muH^2*alphaEBqtpbar[mif1, mif3]*
         WCOHq3[fl1, mif3]*ydbar[fl1, mif2])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRBqp[mif3, mif1]*WCOHq3[fl1, mif3]*
         ydbar[fl1, mif2])/Pi^2 - (((3*I)/256)*muH^2*alphaRBqpbar[mif1, mif3]*
         WCOHq3[fl1, mif3]*ydbar[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRBqtp[mif3, mif1]*WCOHq3[fl1, mif3]*ydbar[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRBqtpbar[mif1, mif3]*WCOHq3[fl1, mif3]*
         ydbar[fl1, mif2])/(256*Pi^2) - (muH^2*alphaEBdp[mif2, mif3]*
         WCOHq1[fl1, mif1]*ydbar[fl1, mif3])/(64*Pi^2) - 
       (muH^2*alphaEBdpbar[mif3, mif2]*WCOHq1[fl1, mif1]*ydbar[fl1, mif3])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBdtp[mif2, mif3]*WCOHq1[fl1, mif1]*
         ydbar[fl1, mif3])/Pi^2 - ((I/64)*muH^2*alphaEBdtpbar[mif3, mif2]*
         WCOHq1[fl1, mif1]*ydbar[fl1, mif3])/Pi^2 + 
       ((I/256)*muH^2*alphaRBdp[mif2, mif3]*WCOHq1[fl1, mif1]*
         ydbar[fl1, mif3])/Pi^2 + ((I/256)*muH^2*alphaRBdpbar[mif3, mif2]*
         WCOHq1[fl1, mif1]*ydbar[fl1, mif3])/Pi^2 - 
       (muH^2*alphaRBdtp[mif2, mif3]*WCOHq1[fl1, mif1]*ydbar[fl1, mif3])/
        (256*Pi^2) - (muH^2*alphaRBdtpbar[mif3, mif2]*WCOHq1[fl1, mif1]*
         ydbar[fl1, mif3])/(256*Pi^2) - (3*muH^2*alphaEBdp[mif2, mif3]*
         WCOHq3[fl1, mif1]*ydbar[fl1, mif3])/(64*Pi^2) - 
       (3*muH^2*alphaEBdpbar[mif3, mif2]*WCOHq3[fl1, mif1]*ydbar[fl1, mif3])/
        (64*Pi^2) - (((3*I)/64)*muH^2*alphaEBdtp[mif2, mif3]*
         WCOHq3[fl1, mif1]*ydbar[fl1, mif3])/Pi^2 - 
       (((3*I)/64)*muH^2*alphaEBdtpbar[mif3, mif2]*WCOHq3[fl1, mif1]*
         ydbar[fl1, mif3])/Pi^2 + (((3*I)/256)*muH^2*alphaRBdp[mif2, mif3]*
         WCOHq3[fl1, mif1]*ydbar[fl1, mif3])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRBdpbar[mif3, mif2]*WCOHq3[fl1, mif1]*
         ydbar[fl1, mif3])/Pi^2 - (3*muH^2*alphaRBdtp[mif2, mif3]*
         WCOHq3[fl1, mif1]*ydbar[fl1, mif3])/(256*Pi^2) - 
       (3*muH^2*alphaRBdtpbar[mif3, mif2]*WCOHq3[fl1, mif1]*ydbar[fl1, mif3])/
        (256*Pi^2) + (muH^2*alphaEBdp[mif2, mif3]*WCOHd[mif3, fl1]*
         ydbar[mif1, fl1])/(64*Pi^2) + (muH^2*alphaEBdpbar[mif3, mif2]*
         WCOHd[mif3, fl1]*ydbar[mif1, fl1])/(64*Pi^2) + 
       ((I/64)*muH^2*alphaEBdtp[mif2, mif3]*WCOHd[mif3, fl1]*
         ydbar[mif1, fl1])/Pi^2 + ((I/64)*muH^2*alphaEBdtpbar[mif3, mif2]*
         WCOHd[mif3, fl1]*ydbar[mif1, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBdp[mif2, mif3]*WCOHd[mif3, fl1]*
         ydbar[mif1, fl1])/Pi^2 - ((I/256)*muH^2*alphaRBdpbar[mif3, mif2]*
         WCOHd[mif3, fl1]*ydbar[mif1, fl1])/Pi^2 + 
       (muH^2*alphaRBdtp[mif2, mif3]*WCOHd[mif3, fl1]*ydbar[mif1, fl1])/
        (256*Pi^2) + (muH^2*alphaRBdtpbar[mif3, mif2]*WCOHd[mif3, fl1]*
         ydbar[mif1, fl1])/(256*Pi^2) + (g3^2*alphaEBdp[mif2, mif3]*
         KroneckerDelta[MIF1, mif3]*ydbar[mif1, MIF1])/(48*Pi^2) + 
       (g3^2*alphaEBdpbar[mif3, mif2]*KroneckerDelta[MIF1, mif3]*
         ydbar[mif1, MIF1])/(48*Pi^2) + ((I/48)*g3^2*alphaEBdtp[mif2, mif3]*
         KroneckerDelta[MIF1, mif3]*ydbar[mif1, MIF1])/Pi^2 + 
       ((I/48)*g3^2*alphaEBdtpbar[mif3, mif2]*KroneckerDelta[MIF1, mif3]*
         ydbar[mif1, MIF1])/Pi^2 - ((I/192)*g3^2*alphaRBdp[mif2, mif3]*
         KroneckerDelta[MIF1, mif3]*ydbar[mif1, MIF1])/Pi^2 - 
       ((I/192)*g3^2*alphaRBdpbar[mif3, mif2]*KroneckerDelta[MIF1, mif3]*
         ydbar[mif1, MIF1])/Pi^2 + (g3^2*alphaRBdtp[mif2, mif3]*
         KroneckerDelta[MIF1, mif3]*ydbar[mif1, MIF1])/(192*Pi^2) + 
       (g3^2*alphaRBdtpbar[mif3, mif2]*KroneckerDelta[MIF1, mif3]*
         ydbar[mif1, MIF1])/(192*Pi^2) - (g3^2*alphaEBdp[mif2, mif3]*
         ydbar[mif1, mif3])/(6*Pi^2) - (g3^2*alphaEBdpbar[mif3, mif2]*
         ydbar[mif1, mif3])/(6*Pi^2) - ((I/6)*g3^2*alphaEBdtp[mif2, mif3]*
         ydbar[mif1, mif3])/Pi^2 - ((I/6)*g3^2*alphaEBdtpbar[mif3, mif2]*
         ydbar[mif1, mif3])/Pi^2 + ((I/24)*g3^2*alphaRBdp[mif2, mif3]*
         ydbar[mif1, mif3])/Pi^2 + ((I/24)*g3^2*alphaRBdpbar[mif3, mif2]*
         ydbar[mif1, mif3])/Pi^2 - (g3^2*alphaRBdtp[mif2, mif3]*
         ydbar[mif1, mif3])/(24*Pi^2) - (g3^2*alphaRBdtpbar[mif3, mif2]*
         ydbar[mif1, mif3])/(24*Pi^2) + (alphaEBdp[mif2, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ydbar[mif1, mif3])/(64*Pi^2) + 
       (alphaEBdpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif1, mif3])/(64*Pi^2) + ((I/64)*alphaEBdtp[mif2, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ydbar[mif1, mif3])/Pi^2 + 
       ((I/64)*alphaEBdtpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif1, mif3])/Pi^2 - ((I/256)*alphaRBdp[mif2, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ydbar[mif1, mif3])/Pi^2 - 
       ((I/256)*alphaRBdpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif1, mif3])/Pi^2 + (alphaRBdtp[mif2, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ydbar[mif1, mif3])/(256*Pi^2) + 
       (alphaRBdtpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif1, mif3])/(256*Pi^2) + (g3^2*alphaEBqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*ydbar[MIF1, mif2])/(48*Pi^2) + 
       (g3^2*alphaEBqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         ydbar[MIF1, mif2])/(48*Pi^2) + ((I/48)*g3^2*alphaEBqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*ydbar[MIF1, mif2])/Pi^2 + 
       ((I/48)*g3^2*alphaEBqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         ydbar[MIF1, mif2])/Pi^2 + ((I/192)*g3^2*alphaRBqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*ydbar[MIF1, mif2])/Pi^2 + 
       ((I/192)*g3^2*alphaRBqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         ydbar[MIF1, mif2])/Pi^2 - (g3^2*alphaRBqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*ydbar[MIF1, mif2])/(192*Pi^2) - 
       (g3^2*alphaRBqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         ydbar[MIF1, mif2])/(192*Pi^2) + (g3^2*alphaEBdp[mif2, mif3]*
         KroneckerDelta[mif1, MIF1]*ydbar[MIF1, mif3])/(48*Pi^2) + 
       (g3^2*alphaEBdpbar[mif3, mif2]*KroneckerDelta[mif1, MIF1]*
         ydbar[MIF1, mif3])/(48*Pi^2) + ((I/48)*g3^2*alphaEBdtp[mif2, mif3]*
         KroneckerDelta[mif1, MIF1]*ydbar[MIF1, mif3])/Pi^2 + 
       ((I/48)*g3^2*alphaEBdtpbar[mif3, mif2]*KroneckerDelta[mif1, MIF1]*
         ydbar[MIF1, mif3])/Pi^2 - ((I/192)*g3^2*alphaRBdp[mif2, mif3]*
         KroneckerDelta[mif1, MIF1]*ydbar[MIF1, mif3])/Pi^2 - 
       ((I/192)*g3^2*alphaRBdpbar[mif3, mif2]*KroneckerDelta[mif1, MIF1]*
         ydbar[MIF1, mif3])/Pi^2 + (g3^2*alphaRBdtp[mif2, mif3]*
         KroneckerDelta[mif1, MIF1]*ydbar[MIF1, mif3])/(192*Pi^2) + 
       (g3^2*alphaRBdtpbar[mif3, mif2]*KroneckerDelta[mif1, MIF1]*
         ydbar[MIF1, mif3])/(192*Pi^2) + (muH^2*alphaEBqp[mif3, mif1]*
         WCOHd[mif2, fl1]*ydbar[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBqpbar[mif1, mif3]*WCOHd[mif2, fl1]*ydbar[mif3, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEBqtp[mif3, mif1]*WCOHd[mif2, fl1]*
         ydbar[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEBqtpbar[mif1, mif3]*
         WCOHd[mif2, fl1]*ydbar[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBqp[mif3, mif1]*WCOHd[mif2, fl1]*
         ydbar[mif3, fl1])/Pi^2 + ((I/256)*muH^2*alphaRBqpbar[mif1, mif3]*
         WCOHd[mif2, fl1]*ydbar[mif3, fl1])/Pi^2 - 
       (muH^2*alphaRBqtp[mif3, mif1]*WCOHd[mif2, fl1]*ydbar[mif3, fl1])/
        (256*Pi^2) - (muH^2*alphaRBqtpbar[mif1, mif3]*WCOHd[mif2, fl1]*
         ydbar[mif3, fl1])/(256*Pi^2) + (g3^2*alphaEBqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*ydbar[mif3, MIF1])/(48*Pi^2) + 
       (g3^2*alphaEBqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         ydbar[mif3, MIF1])/(48*Pi^2) + ((I/48)*g3^2*alphaEBqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*ydbar[mif3, MIF1])/Pi^2 + 
       ((I/48)*g3^2*alphaEBqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         ydbar[mif3, MIF1])/Pi^2 + ((I/192)*g3^2*alphaRBqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*ydbar[mif3, MIF1])/Pi^2 + 
       ((I/192)*g3^2*alphaRBqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         ydbar[mif3, MIF1])/Pi^2 - (g3^2*alphaRBqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*ydbar[mif3, MIF1])/(192*Pi^2) - 
       (g3^2*alphaRBqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         ydbar[mif3, MIF1])/(192*Pi^2) - (g3^2*alphaEBqp[mif3, mif1]*
         ydbar[mif3, mif2])/(6*Pi^2) - (g3^2*alphaEBqpbar[mif1, mif3]*
         ydbar[mif3, mif2])/(6*Pi^2) - ((I/6)*g3^2*alphaEBqtp[mif3, mif1]*
         ydbar[mif3, mif2])/Pi^2 - ((I/6)*g3^2*alphaEBqtpbar[mif1, mif3]*
         ydbar[mif3, mif2])/Pi^2 - ((I/24)*g3^2*alphaRBqp[mif3, mif1]*
         ydbar[mif3, mif2])/Pi^2 - ((I/24)*g3^2*alphaRBqpbar[mif1, mif3]*
         ydbar[mif3, mif2])/Pi^2 + (g3^2*alphaRBqtp[mif3, mif1]*
         ydbar[mif3, mif2])/(24*Pi^2) + (g3^2*alphaRBqtpbar[mif1, mif3]*
         ydbar[mif3, mif2])/(24*Pi^2) + (alphaEBqp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ydbar[mif3, mif2])/(64*Pi^2) + 
       (alphaEBqpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif3, mif2])/(64*Pi^2) + ((I/64)*alphaEBqtp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ydbar[mif3, mif2])/Pi^2 + 
       ((I/64)*alphaEBqtpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif3, mif2])/Pi^2 + ((I/256)*alphaRBqp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ydbar[mif3, mif2])/Pi^2 + 
       ((I/256)*alphaRBqpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif3, mif2])/Pi^2 - (alphaRBqtp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ydbar[mif3, mif2])/(256*Pi^2) - 
       (alphaRBqtpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif3, mif2])/(256*Pi^2) + (alphaEBdp[mif2, mif3]*
         ydbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEBdpbar[mif3, mif2]*ydbar[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(192*Pi^2) + ((I/192)*alphaEBdtp[mif2, mif3]*
         ydbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 + 
       ((I/192)*alphaEBdtpbar[mif3, mif2]*ydbar[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 - ((I/768)*alphaRBdp[mif2, mif3]*
         ydbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/768)*alphaRBdpbar[mif3, mif2]*ydbar[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 + (alphaRBdtp[mif2, mif3]*ydbar[mif1, mif3]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(768*Pi^2) + 
       (alphaRBdtpbar[mif3, mif2]*ydbar[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(768*Pi^2) + (alphaEBqp[mif3, mif1]*
         ydbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEBqpbar[mif1, mif3]*ydbar[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(192*Pi^2) + ((I/192)*alphaEBqtp[mif3, mif1]*
         ydbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 + 
       ((I/192)*alphaEBqtpbar[mif1, mif3]*ydbar[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 + ((I/768)*alphaRBqp[mif3, mif1]*
         ydbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 + 
       ((I/768)*alphaRBqpbar[mif1, mif3]*ydbar[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 - (alphaRBqtp[mif3, mif1]*ydbar[mif3, mif2]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(768*Pi^2) - 
       (alphaRBqtpbar[mif1, mif3]*ydbar[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(768*Pi^2) + (alphaEBdp[mif2, mif3]*
         ydbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBdpbar[mif3, mif2]*ydbar[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(64*Pi^2) + ((I/64)*alphaEBdtp[mif2, mif3]*
         ydbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEBdtpbar[mif3, mif2]*ydbar[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRBdp[mif2, mif3]*
         ydbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRBdpbar[mif3, mif2]*ydbar[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + (alphaRBdtp[mif2, mif3]*ydbar[mif1, mif3]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) + 
       (alphaRBdtpbar[mif3, mif2]*ydbar[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) + (alphaEBqp[mif3, mif1]*
         ydbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBqpbar[mif1, mif3]*ydbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(64*Pi^2) + ((I/64)*alphaEBqtp[mif3, mif1]*
         ydbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEBqtpbar[mif1, mif3]*ydbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRBqp[mif3, mif1]*
         ydbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRBqpbar[mif1, mif3]*ydbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRBqtp[mif3, mif1]*ydbar[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRBqtpbar[mif1, mif3]*ydbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) + (muH^2*alphaEBdp[mif2, mif3]*
         WCOHudbar[fl1, mif3]*yubar[mif1, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBdpbar[mif3, mif2]*WCOHudbar[fl1, mif3]*yubar[mif1, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEBdtp[mif2, mif3]*WCOHudbar[fl1, mif3]*
         yubar[mif1, fl1])/Pi^2 + ((I/64)*muH^2*alphaEBdtpbar[mif3, mif2]*
         WCOHudbar[fl1, mif3]*yubar[mif1, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBdp[mif2, mif3]*WCOHudbar[fl1, mif3]*
         yubar[mif1, fl1])/Pi^2 - ((I/256)*muH^2*alphaRBdpbar[mif3, mif2]*
         WCOHudbar[fl1, mif3]*yubar[mif1, fl1])/Pi^2 + 
       (muH^2*alphaRBdtp[mif2, mif3]*WCOHudbar[fl1, mif3]*yubar[mif1, fl1])/
        (256*Pi^2) + (muH^2*alphaRBdtpbar[mif3, mif2]*WCOHudbar[fl1, mif3]*
         yubar[mif1, fl1])/(256*Pi^2) - (alphaEBdp[mif2, mif3]*
         ydbar[fl1, mif3]*yu[fl1, fl2]*yubar[mif1, fl2])/(64*Pi^2) - 
       (alphaEBdpbar[mif3, mif2]*ydbar[fl1, mif3]*yu[fl1, fl2]*
         yubar[mif1, fl2])/(64*Pi^2) - ((I/64)*alphaEBdtp[mif2, mif3]*
         ydbar[fl1, mif3]*yu[fl1, fl2]*yubar[mif1, fl2])/Pi^2 - 
       ((I/64)*alphaEBdtpbar[mif3, mif2]*ydbar[fl1, mif3]*yu[fl1, fl2]*
         yubar[mif1, fl2])/Pi^2 + ((I/256)*alphaRBdp[mif2, mif3]*
         ydbar[fl1, mif3]*yu[fl1, fl2]*yubar[mif1, fl2])/Pi^2 + 
       ((I/256)*alphaRBdpbar[mif3, mif2]*ydbar[fl1, mif3]*yu[fl1, fl2]*
         yubar[mif1, fl2])/Pi^2 - (alphaRBdtp[mif2, mif3]*ydbar[fl1, mif3]*
         yu[fl1, fl2]*yubar[mif1, fl2])/(256*Pi^2) - 
       (alphaRBdtpbar[mif3, mif2]*ydbar[fl1, mif3]*yu[fl1, fl2]*
         yubar[mif1, fl2])/(256*Pi^2) + (muH^2*alphaEBqp[mif3, mif1]*
         WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBqpbar[mif1, mif3]*WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEBqtp[mif3, mif1]*WCOHudbar[fl1, mif2]*
         yubar[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEBqtpbar[mif1, mif3]*
         WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBqp[mif3, mif1]*WCOHudbar[fl1, mif2]*
         yubar[mif3, fl1])/Pi^2 + ((I/256)*muH^2*alphaRBqpbar[mif1, mif3]*
         WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/Pi^2 - 
       (muH^2*alphaRBqtp[mif3, mif1]*WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/
        (256*Pi^2) - (muH^2*alphaRBqtpbar[mif1, mif3]*WCOHudbar[fl1, mif2]*
         yubar[mif3, fl1])/(256*Pi^2) - (alphaEBqp[mif3, mif1]*
         ydbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif3, fl2])/(64*Pi^2) - 
       (alphaEBqpbar[mif1, mif3]*ydbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[mif3, fl2])/(64*Pi^2) - ((I/64)*alphaEBqtp[mif3, mif1]*
         ydbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif3, fl2])/Pi^2 - 
       ((I/64)*alphaEBqtpbar[mif1, mif3]*ydbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[mif3, fl2])/Pi^2 - ((I/256)*alphaRBqp[mif3, mif1]*
         ydbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif3, fl2])/Pi^2 - 
       ((I/256)*alphaRBqpbar[mif1, mif3]*ydbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[mif3, fl2])/Pi^2 + (alphaRBqtp[mif3, mif1]*ydbar[fl1, mif2]*
         yu[fl1, fl2]*yubar[mif3, fl2])/(256*Pi^2) + 
       (alphaRBqtpbar[mif1, mif3]*ydbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[mif3, fl2])/(256*Pi^2), alphaOdd[mif1_, mif2_, mif3_, 
       mif4_] -> -(g3^2*KroneckerDelta[mif3, mif4]*WCOdd[fl1, mif2, mif1, 
           fl1])/(288*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*
         WCOdd[fl1, mif2, mif3, fl1])/(96*Pi^2) + 
       (g3^2*KroneckerDelta[mif2, mif3]*WCOdd[fl1, mif4, mif1, fl1])/
        (96*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[fl1, mif4, mif3, 
          fl1])/(288*Pi^2) - (g3^2*KroneckerDelta[mif3, mif4]*
         WCOdd[mif1, fl1, fl1, mif2])/(288*Pi^2) + 
       (g3^2*KroneckerDelta[mif2, mif3]*WCOdd[mif1, fl1, fl1, mif4])/
        (96*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif2]*WCOdd[mif1, MIF1, mif3, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOdd[mif1, mif2, MIF1, mif4])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif4]*WCOdd[mif1, mif2, mif3, MIF1])/
        (24*Pi^2) - (g3^2*WCOdd[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOdd[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOdd[mif3, fl1, fl1, 
          mif2])/(96*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*
         WCOdd[mif3, fl1, fl1, mif4])/(288*Pi^2) + 
       (g3^2*WCOqd1[mif1, mif2, mif3, mif4])/(24*Pi^2) + 
       (g3^2*WCOqd1[mif3, mif4, mif1, mif2])/(24*Pi^2) + 
       (g3^2*WCOqd8[mif1, mif2, mif3, mif4])/(1152*Pi^2) - 
       (g3^2*WCOqd8[mif1, mif4, mif3, mif2])/(384*Pi^2) - 
       (g3^2*WCOqd8[mif3, mif2, mif1, mif4])/(384*Pi^2) + 
       (g3^2*WCOqd8[mif3, mif4, mif1, mif2])/(1152*Pi^2) + 
       (WCOdd[fl1, fl2, mif3, mif4]*yd[fl2, mif2]*ydbar[fl1, mif1])/
        (32*Pi^2) - (WCOqd1[fl1, fl2, mif3, mif4]*yd[fl2, mif2]*
         ydbar[fl1, mif1])/(32*Pi^2) + (WCOqd8[fl1, fl2, mif3, mif4]*
         yd[fl2, mif2]*ydbar[fl1, mif1])/(384*Pi^2) + 
       (WCOud1[fl1, fl2, mif3, mif4]*yd[fl2, mif2]*ydbar[fl1, mif1])/
        (64*Pi^2) - (WCOud8[fl1, fl2, mif3, mif4]*yd[fl2, mif2]*
         ydbar[fl1, mif1])/(768*Pi^2) - (WCOqd8[fl1, fl2, mif3, mif2]*
         yd[fl2, mif4]*ydbar[fl1, mif1])/(128*Pi^2) + 
       (WCOud8[fl1, fl2, mif3, mif2]*yd[fl2, mif4]*ydbar[fl1, mif1])/
        (256*Pi^2) - (WCOqd8[fl1, fl2, mif1, mif4]*yd[fl2, mif2]*
         ydbar[fl1, mif3])/(128*Pi^2) + (WCOud8[fl1, fl2, mif1, mif4]*
         yd[fl2, mif2]*ydbar[fl1, mif3])/(256*Pi^2) + 
       (WCOdd[fl1, fl2, mif1, mif2]*yd[fl2, mif4]*ydbar[fl1, mif3])/
        (32*Pi^2) - (WCOqd1[fl1, fl2, mif1, mif2]*yd[fl2, mif4]*
         ydbar[fl1, mif3])/(32*Pi^2) + (WCOqd8[fl1, fl2, mif1, mif2]*
         yd[fl2, mif4]*ydbar[fl1, mif3])/(384*Pi^2) + 
       (WCOud1[fl1, fl2, mif1, mif2]*yd[fl2, mif4]*ydbar[fl1, mif3])/
        (64*Pi^2) - (WCOud8[fl1, fl2, mif1, mif2]*yd[fl2, mif4]*
         ydbar[fl1, mif3])/(768*Pi^2) + (WCOqd8[fl2, fl1, mif3, mif4]*
         yd[fl1, mif2]*ydbar[fl2, mif1])/(384*Pi^2) - 
       (WCOud8[fl2, fl1, mif3, mif4]*yd[fl1, mif2]*ydbar[fl2, mif1])/
        (768*Pi^2) - (WCOqd8[fl2, fl1, mif3, mif2]*yd[fl1, mif4]*
         ydbar[fl2, mif1])/(128*Pi^2) + (WCOud8[fl2, fl1, mif3, mif2]*
         yd[fl1, mif4]*ydbar[fl2, mif1])/(256*Pi^2) - 
       (WCOqd8[fl2, fl1, mif1, mif4]*yd[fl1, mif2]*ydbar[fl2, mif3])/
        (128*Pi^2) + (WCOud8[fl2, fl1, mif1, mif4]*yd[fl1, mif2]*
         ydbar[fl2, mif3])/(256*Pi^2) + (WCOqd8[fl2, fl1, mif1, mif2]*
         yd[fl1, mif4]*ydbar[fl2, mif3])/(384*Pi^2) - 
       (WCOud8[fl2, fl1, mif1, mif2]*yd[fl1, mif4]*ydbar[fl2, mif3])/
        (768*Pi^2), alphaOdG[mif1_, mif2_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOdG[mif1, MIF1])/(24*Pi^2) - 
       (29*g3^2*WCOdG[mif1, mif2])/(96*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOdG[MIF1, mif2])/(24*Pi^2) - 
       (g3*WCOqd1[mif1, fl1, fl2, mif2]*yd[fl1, fl2])/(16*Pi^2) + 
       (g3*WCOqd8[mif1, fl1, fl2, mif2]*yd[fl1, fl2])/(96*Pi^2) - 
       (g3*WCOHq1[mif1, fl1]*yd[fl1, mif2])/(96*Pi^2) - 
       (g3*WCOHq3[mif1, fl1]*yd[fl1, mif2])/(32*Pi^2) + 
       (g3*WCOHd[fl1, mif2]*yd[mif1, fl1])/(96*Pi^2) + 
       (WCOdG[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) + 
       (WCOdG[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(96*Pi^2) + 
       (g3*WCOHud[fl1, mif2]*yu[mif1, fl1])/(96*Pi^2) - 
       (WCOuGbar[fl1, fl2]*yd[fl1, mif2]*yu[mif1, fl2])/(32*Pi^2) + 
       (WCOdG[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2) - 
       (WCOdG[fl1, mif2]*yu[mif1, fl2]*yubar[fl1, fl2])/(32*Pi^2) + 
       (g3*WCOquqd1[mif1, fl1, fl2, mif2]*yubar[fl2, fl1])/(32*Pi^2) - 
       (g3*WCOquqd8[mif1, fl1, fl2, mif2]*yubar[fl2, fl1])/(192*Pi^2) - 
       (WCOuG[mif1, fl1]*yd[fl2, mif2]*yubar[fl2, fl1])/(32*Pi^2), 
     alphaOdGbar[mif1_, mif2_] -> (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOdGbar[mif1, MIF1])/(24*Pi^2) - (29*g3^2*WCOdGbar[mif1, mif2])/
        (96*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*WCOdGbar[MIF1, mif2])/
        (24*Pi^2) - (g3*WCOqd1[fl1, mif1, mif2, fl2]*ydbar[fl1, fl2])/
        (16*Pi^2) + (g3*WCOqd8[fl1, mif1, mif2, fl2]*ydbar[fl1, fl2])/
        (96*Pi^2) + (WCOdGbar[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/
        (32*Pi^2) - (g3*WCOHq1[fl1, mif1]*ydbar[fl1, mif2])/(96*Pi^2) - 
       (g3*WCOHq3[fl1, mif1]*ydbar[fl1, mif2])/(32*Pi^2) + 
       (g3*WCOHd[mif2, fl1]*ydbar[mif1, fl1])/(96*Pi^2) + 
       (WCOdGbar[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(96*Pi^2) + 
       (g3*WCOquqd1bar[mif1, fl1, fl2, mif2]*yu[fl2, fl1])/(32*Pi^2) - 
       (g3*WCOquqd8bar[mif1, fl1, fl2, mif2]*yu[fl2, fl1])/(192*Pi^2) - 
       (WCOuGbar[mif1, fl1]*ydbar[fl2, mif2]*yu[fl2, fl1])/(32*Pi^2) + 
       (WCOdGbar[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2) + 
       (g3*WCOHudbar[fl1, mif2]*yubar[mif1, fl1])/(96*Pi^2) - 
       (WCOuG[fl1, fl2]*ydbar[fl1, mif2]*yubar[mif1, fl2])/(32*Pi^2) - 
       (WCOdGbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif1, fl2])/(32*Pi^2), 
     alphaOdH[mif1_, mif2_] -> (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOdH[mif1, MIF1])/(24*Pi^2) - (g3^2*WCOdH[mif1, mif2])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOdH[MIF1, mif2])/(24*Pi^2) - 
       (5*lam*WCOqd1[mif1, fl1, fl2, mif2]*yd[fl1, fl2])/(24*Pi^2) - 
       (5*lam*WCOqd8[mif1, fl1, fl2, mif2]*yd[fl1, fl2])/(18*Pi^2) + 
       (lam*WCOHq1[mif1, fl1]*yd[fl1, mif2])/(16*Pi^2) + 
       (3*lam*WCOHq3[mif1, fl1]*yd[fl1, mif2])/(16*Pi^2) - 
       (lam*WCOHd[fl1, mif2]*yd[mif1, fl1])/(16*Pi^2) - 
       (WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl2]*yd[mif1, mif2])/
        (24*Pi^2) + (g3*WCOdGbar[fl1, mif3]*yd[fl1, mif2]*yd[mif1, mif3])/
        (4*Pi^2) + (g3*WCOdGbar[mif3, fl1]*yd[mif1, fl1]*yd[mif3, mif2])/
        (4*Pi^2) - (g3*WCOdGbar[mif3, mif4]*yd[mif1, mif4]*yd[mif3, mif2])/
        (4*Pi^2) + (3*WCOdH[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/
        (32*Pi^2) + (3*g3*WCOdG[fl1, mif2]*yd[mif1, fl2]*ydbar[fl1, fl2])/
        (4*Pi^2) + (WCOdH[fl1, mif2]*yd[mif1, fl2]*ydbar[fl1, fl2])/
        (32*Pi^2) + (WCOdH[fl1, fl2]*yd[mif1, mif2]*ydbar[fl1, fl2])/
        (16*Pi^2) + (WCOHq1[fl1, mif3]*yd[mif1, fl2]*yd[mif3, mif2]*
         ydbar[fl1, fl2])/(192*Pi^2) + (WCOHq3[fl1, mif3]*yd[mif1, fl2]*
         yd[mif3, mif2]*ydbar[fl1, fl2])/(192*Pi^2) - 
       (WCOHq3[fl1, fl2]*yd[fl2, fl3]*yd[mif1, mif2]*ydbar[fl1, fl3])/
        (4*Pi^2) + (g3*WCOdG[fl1, mif2]*yd[mif1, mif3]*ydbar[fl1, mif3])/
        (12*Pi^2) - (WCOHq1[fl1, mif3]*yd[mif1, mif4]*yd[mif3, mif2]*
         ydbar[fl1, mif4])/(192*Pi^2) - (WCOHq3[fl1, mif3]*yd[mif1, mif4]*
         yd[mif3, mif2]*ydbar[fl1, mif4])/(64*Pi^2) + 
       (3*g3*WCOdG[mif1, fl1]*yd[fl2, mif2]*ydbar[fl2, fl1])/(4*Pi^2) + 
       (WCOdH[mif1, fl1]*yd[fl2, mif2]*ydbar[fl2, fl1])/(32*Pi^2) - 
       (WCOHd[mif3, fl1]*yd[fl2, mif2]*yd[mif1, mif3]*ydbar[fl2, fl1])/
        (192*Pi^2) - (5*WCOHd[fl1, mif2]*yd[fl2, fl1]*yd[mif1, fl3]*
         ydbar[fl2, fl3])/(96*Pi^2) - (WCOHd[fl1, mif2]*yd[fl2, fl1]*
         yd[mif1, mif3]*ydbar[fl2, mif3])/(64*Pi^2) + 
       (5*WCOHq1[mif1, fl1]*yd[fl1, fl2]*yd[fl3, mif2]*ydbar[fl3, fl2])/
        (96*Pi^2) + (5*WCOHq3[mif1, fl1]*yd[fl1, fl2]*yd[fl3, mif2]*
         ydbar[fl3, fl2])/(96*Pi^2) + (WCOqd1[mif1, fl1, fl2, mif2]*
         yd[fl1, fl3]*yd[fl4, fl2]*ydbar[fl4, fl3])/(3*Pi^2) + 
       (4*WCOqd8[mif1, fl1, fl2, mif2]*yd[fl1, fl3]*yd[fl4, fl2]*
         ydbar[fl4, fl3])/(9*Pi^2) + (g3*WCOdG[mif1, fl1]*yd[mif3, mif2]*
         ydbar[mif3, fl1])/(12*Pi^2) + (WCOHd[mif4, fl1]*yd[mif1, mif4]*
         yd[mif3, mif2]*ydbar[mif3, fl1])/(192*Pi^2) + 
       (WCOHq1[mif1, fl1]*yd[fl1, fl2]*yd[mif3, mif2]*ydbar[mif3, fl2])/
        (64*Pi^2) + (WCOHq3[mif1, fl1]*yd[fl1, fl2]*yd[mif3, mif2]*
         ydbar[mif3, fl2])/(64*Pi^2) - (g3*WCOdG[mif1, mif4]*yd[mif3, mif2]*
         ydbar[mif3, mif4])/(8*Pi^2) - (WCOHq1[mif1, fl1]*yd[fl1, mif4]*
         yd[mif3, mif2]*ydbar[mif3, mif4])/(192*Pi^2) - 
       (WCOHq3[mif1, fl1]*yd[fl1, mif4]*yd[mif3, mif2]*ydbar[mif3, mif4])/
        (64*Pi^2) - (g3*WCOdG[mif4, mif2]*yd[mif1, mif3]*ydbar[mif4, mif3])/
        (8*Pi^2) + (WCOHd[fl1, mif2]*yd[mif1, mif3]*yd[mif4, fl1]*
         ydbar[mif4, mif3])/(192*Pi^2) + 
       (lam*WCOledqbar[fl1, fl2, mif2, mif1]*yl[fl1, fl2])/(24*Pi^2) + 
       (WCOeH[fl1, fl2]*yd[mif1, mif2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (WCOdH[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(32*Pi^2) - 
       (WCOHl3[fl1, fl2]*yd[mif1, mif2]*yl[fl2, fl3]*ylbar[fl1, fl3])/
        (12*Pi^2) - (5*WCOledqbar[fl1, fl2, mif2, mif1]*yl[fl1, fl3]*
         yl[fl4, fl2]*ylbar[fl4, fl3])/(48*Pi^2) + 
       (WCOuHbar[fl1, fl2]*yd[mif1, mif2]*yu[fl1, fl2])/(16*Pi^2) - 
       (WCOHud[fl1, mif2]*yd[mif1, mif3]*ydbar[fl2, mif3]*yu[fl2, fl1])/
        (64*Pi^2) + (WCOHud[fl1, fl2]*yd[mif1, mif2]*ydbar[fl3, fl2]*
         yu[fl3, fl1])/(8*Pi^2) - (lam*WCOHud[fl1, mif2]*yu[mif1, fl1])/
        (16*Pi^2) - (WCOuHbar[fl1, fl2]*yd[fl1, mif2]*yu[mif1, fl2])/
        (32*Pi^2) + (WCOHud[fl1, mif2]*yd[mif1, mif3]*ydbar[mif4, mif3]*
         yu[mif4, fl1])/(192*Pi^2) + (lam*WCOquqd1[fl1, fl2, mif1, mif2]*
         yubar[fl1, fl2])/(8*Pi^2) + (3*WCOdH[mif1, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(32*Pi^2) - (WCOdH[fl1, mif2]*yu[mif1, fl2]*
         yubar[fl1, fl2])/(32*Pi^2) + (WCOHq3[fl1, mif3]*yd[mif3, mif2]*
         yu[mif1, fl2]*yubar[fl1, fl2])/(96*Pi^2) - 
       (WCOHd[fl1, mif2]*yd[mif1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (48*Pi^2) - (WCOHq3[fl1, fl2]*yd[mif1, mif2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(4*Pi^2) - (WCOHud[fl1, mif2]*yu[fl2, fl3]*
         yu[mif1, fl2]*yubar[fl1, fl3])/(48*Pi^2) + 
       (lam*WCOquqd1[mif1, fl1, fl2, mif2]*yubar[fl2, fl1])/(48*Pi^2) + 
       (lam*WCOquqd8[mif1, fl1, fl2, mif2]*yubar[fl2, fl1])/(36*Pi^2) - 
       (WCOuH[mif1, fl1]*yd[fl2, mif2]*yubar[fl2, fl1])/(32*Pi^2) - 
       (WCOHudbar[fl1, mif3]*yd[fl2, mif2]*yd[mif1, mif3]*yubar[fl2, fl1])/
        (192*Pi^2) + (5*WCOHq3[mif1, fl1]*yd[fl2, mif2]*yu[fl1, fl3]*
         yubar[fl2, fl3])/(48*Pi^2) - (5*WCOHud[fl1, mif2]*yu[fl2, fl1]*
         yu[mif1, fl3]*yubar[fl2, fl3])/(96*Pi^2) + 
       (WCOqd1[mif1, fl1, fl2, mif2]*yd[fl1, fl3]*yu[fl3, fl4]*
         yubar[fl2, fl4])/(12*Pi^2) + (WCOqd8[mif1, fl1, fl2, mif2]*
         yd[fl1, fl3]*yu[fl3, fl4]*yubar[fl2, fl4])/(9*Pi^2) + 
       (WCOHudbar[fl1, fl2]*yd[fl3, fl2]*yd[mif1, mif2]*yubar[fl3, fl1])/
        (8*Pi^2) - (5*WCOquqd1[mif1, fl1, fl2, mif2]*yu[fl3, fl4]*
         yubar[fl2, fl4]*yubar[fl3, fl1])/(96*Pi^2) - 
       (5*WCOquqd8[mif1, fl1, fl2, mif2]*yu[fl3, fl4]*yubar[fl2, fl4]*
         yubar[fl3, fl1])/(72*Pi^2) - (5*WCOquqd1[fl1, fl2, mif1, mif2]*
         yu[fl3, fl4]*yubar[fl1, fl4]*yubar[fl3, fl2])/(16*Pi^2) - 
       (WCOquqd1[mif1, fl1, fl2, mif2]*yd[fl3, fl2]*ydbar[fl3, fl4]*
         yubar[fl4, fl1])/(48*Pi^2) - (WCOquqd8[mif1, fl1, fl2, mif2]*
         yd[fl3, fl2]*ydbar[fl3, fl4]*yubar[fl4, fl1])/(36*Pi^2) - 
       (WCOquqd1[mif1, fl1, fl2, mif2]*yu[fl3, fl2]*yubar[fl3, fl4]*
         yubar[fl4, fl1])/(48*Pi^2) - (WCOquqd8[mif1, fl1, fl2, mif2]*
         yu[fl3, fl2]*yubar[fl3, fl4]*yubar[fl4, fl1])/(36*Pi^2) - 
       (WCOquqd1[fl1, fl2, mif1, mif2]*yd[fl3, fl1]*ydbar[fl3, fl4]*
         yubar[fl4, fl2])/(8*Pi^2) - (WCOquqd1[fl1, fl2, mif1, mif2]*
         yu[fl3, fl1]*yubar[fl3, fl4]*yubar[fl4, fl2])/(8*Pi^2) - 
       (WCOquqd1[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl4]*
         yubar[fl4, fl3])/(8*Pi^2) - (WCOquqd1[mif1, fl1, fl2, mif2]*
         yu[fl1, fl3]*yubar[fl2, fl4]*yubar[fl4, fl3])/(48*Pi^2) - 
       (WCOquqd8[mif1, fl1, fl2, mif2]*yu[fl1, fl3]*yubar[fl2, fl4]*
         yubar[fl4, fl3])/(36*Pi^2) + (g3*WCOdG[mif1, fl1]*yu[fl1, fl2]*
         yubar[mif2, fl2])/(6*Pi^2) + (WCOHudbar[fl1, mif4]*yd[mif1, mif4]*
         yd[mif3, mif2]*yubar[mif3, fl1])/(192*Pi^2) + 
       (WCOHq3[mif1, fl1]*yd[mif3, mif2]*yu[fl1, fl2]*yubar[mif3, fl2])/
        (32*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOdHbar[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*WCOdHbar[mif1, mif2])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOdHbar[MIF1, mif2])/(24*Pi^2) - 
       (5*lam*WCOqd1[fl1, mif1, mif2, fl2]*ydbar[fl1, fl2])/(24*Pi^2) - 
       (5*lam*WCOqd8[fl1, mif1, mif2, fl2]*ydbar[fl1, fl2])/(18*Pi^2) + 
       (3*WCOdHbar[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) + 
       (lam*WCOHq1[fl1, mif1]*ydbar[fl1, mif2])/(16*Pi^2) + 
       (3*lam*WCOHq3[fl1, mif1]*ydbar[fl1, mif2])/(16*Pi^2) + 
       (3*g3*WCOdGbar[mif1, fl1]*yd[fl2, fl1]*ydbar[fl2, mif2])/(4*Pi^2) + 
       (WCOdHbar[mif1, fl1]*yd[fl2, fl1]*ydbar[fl2, mif2])/(32*Pi^2) + 
       (5*WCOHq1[fl1, mif1]*yd[fl2, fl3]*ydbar[fl1, fl3]*ydbar[fl2, mif2])/
        (96*Pi^2) + (5*WCOHq3[fl1, mif1]*yd[fl2, fl3]*ydbar[fl1, fl3]*
         ydbar[fl2, mif2])/(96*Pi^2) + (WCOqd1[fl1, mif1, mif2, fl2]*
         yd[fl3, fl4]*ydbar[fl1, fl4]*ydbar[fl3, fl2])/(3*Pi^2) + 
       (4*WCOqd8[fl1, mif1, mif2, fl2]*yd[fl3, fl4]*ydbar[fl1, fl4]*
         ydbar[fl3, fl2])/(9*Pi^2) - (lam*WCOHd[mif2, fl1]*ydbar[mif1, fl1])/
        (16*Pi^2) + (3*g3*WCOdGbar[fl1, mif2]*yd[fl1, fl2]*ydbar[mif1, fl2])/
        (4*Pi^2) + (WCOdHbar[fl1, mif2]*yd[fl1, fl2]*ydbar[mif1, fl2])/
        (32*Pi^2) - (5*WCOHd[mif2, fl1]*yd[fl2, fl3]*ydbar[fl2, fl1]*
         ydbar[mif1, fl3])/(96*Pi^2) - (WCWeinberg[fl1, fl2]*
         WCWeinbergbar[fl1, fl2]*ydbar[mif1, mif2])/(24*Pi^2) + 
       (WCOdHbar[fl1, fl2]*yd[fl1, fl2]*ydbar[mif1, mif2])/(16*Pi^2) - 
       (WCOHq3[fl1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3]*ydbar[mif1, mif2])/
        (4*Pi^2) + (g3*WCOdGbar[fl1, mif2]*yd[fl1, mif3]*ydbar[mif1, mif3])/
        (12*Pi^2) + (g3*WCOdG[fl1, mif3]*ydbar[fl1, mif2]*ydbar[mif1, mif3])/
        (4*Pi^2) - (WCOHd[mif2, fl1]*yd[fl2, mif3]*ydbar[fl2, fl1]*
         ydbar[mif1, mif3])/(64*Pi^2) - (WCOHd[fl1, mif3]*yd[fl2, fl1]*
         ydbar[fl2, mif2]*ydbar[mif1, mif3])/(192*Pi^2) - 
       (g3*WCOdGbar[mif3, mif2]*yd[mif3, mif4]*ydbar[mif1, mif4])/(8*Pi^2) + 
       (WCOHd[mif2, fl1]*yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif3, fl1])/
        (192*Pi^2) + (g3*WCOdGbar[mif1, fl1]*yd[mif3, fl1]*ydbar[mif3, mif2])/
        (12*Pi^2) - (g3*WCOdGbar[mif1, mif4]*yd[mif3, mif4]*
         ydbar[mif3, mif2])/(8*Pi^2) + (WCOHq1[fl1, mif1]*yd[mif3, fl2]*
         ydbar[fl1, fl2]*ydbar[mif3, mif2])/(64*Pi^2) + 
       (WCOHq3[fl1, mif1]*yd[mif3, fl2]*ydbar[fl1, fl2]*ydbar[mif3, mif2])/
        (64*Pi^2) - (WCOHq1[fl1, mif1]*yd[mif3, mif4]*ydbar[fl1, mif4]*
         ydbar[mif3, mif2])/(192*Pi^2) - (WCOHq3[fl1, mif1]*yd[mif3, mif4]*
         ydbar[fl1, mif4]*ydbar[mif3, mif2])/(64*Pi^2) + 
       (g3*WCOdG[mif3, fl1]*ydbar[mif1, fl1]*ydbar[mif3, mif2])/(4*Pi^2) + 
       (WCOHq1[mif3, fl1]*yd[fl1, fl2]*ydbar[mif1, fl2]*ydbar[mif3, mif2])/
        (192*Pi^2) + (WCOHq3[mif3, fl1]*yd[fl1, fl2]*ydbar[mif1, fl2]*
         ydbar[mif3, mif2])/(192*Pi^2) - (g3*WCOdG[mif3, mif4]*
         ydbar[mif1, mif4]*ydbar[mif3, mif2])/(4*Pi^2) - 
       (WCOHq1[mif3, fl1]*yd[fl1, mif4]*ydbar[mif1, mif4]*ydbar[mif3, mif2])/
        (192*Pi^2) - (WCOHq3[mif3, fl1]*yd[fl1, mif4]*ydbar[mif1, mif4]*
         ydbar[mif3, mif2])/(64*Pi^2) + (WCOHd[fl1, mif4]*yd[mif3, fl1]*
         ydbar[mif1, mif4]*ydbar[mif3, mif2])/(192*Pi^2) + 
       (WCOeHbar[fl1, fl2]*ydbar[mif1, mif2]*yl[fl1, fl2])/(48*Pi^2) + 
       (lam*WCOledq[fl1, fl2, mif2, mif1]*ylbar[fl1, fl2])/(24*Pi^2) + 
       (WCOdHbar[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(32*Pi^2) - 
       (WCOHl3[fl1, fl2]*ydbar[mif1, mif2]*yl[fl2, fl3]*ylbar[fl1, fl3])/
        (12*Pi^2) - (5*WCOledq[fl1, fl2, mif2, mif1]*yl[fl3, fl4]*
         ylbar[fl1, fl4]*ylbar[fl3, fl2])/(48*Pi^2) + 
       (lam*WCOquqd1bar[fl1, fl2, mif1, mif2]*yu[fl1, fl2])/(8*Pi^2) + 
       (lam*WCOquqd1bar[mif1, fl1, fl2, mif2]*yu[fl2, fl1])/(48*Pi^2) + 
       (lam*WCOquqd8bar[mif1, fl1, fl2, mif2]*yu[fl2, fl1])/(36*Pi^2) - 
       (WCOuHbar[mif1, fl1]*ydbar[fl2, mif2]*yu[fl2, fl1])/(32*Pi^2) - 
       (WCOHud[fl1, mif3]*ydbar[fl2, mif2]*ydbar[mif1, mif3]*yu[fl2, fl1])/
        (192*Pi^2) + (WCOHud[fl1, fl2]*ydbar[fl3, fl2]*ydbar[mif1, mif2]*
         yu[fl3, fl1])/(8*Pi^2) - (WCOquqd1bar[mif1, fl1, fl2, mif2]*
         yd[fl3, fl4]*ydbar[fl3, fl2]*yu[fl4, fl1])/(48*Pi^2) - 
       (WCOquqd8bar[mif1, fl1, fl2, mif2]*yd[fl3, fl4]*ydbar[fl3, fl2]*
         yu[fl4, fl1])/(36*Pi^2) - (WCOquqd1bar[fl1, fl2, mif1, mif2]*
         yd[fl3, fl4]*ydbar[fl3, fl1]*yu[fl4, fl2])/(8*Pi^2) + 
       (WCOHud[fl1, mif4]*ydbar[mif1, mif4]*ydbar[mif3, mif2]*yu[mif3, fl1])/
        (192*Pi^2) + (WCOuH[fl1, fl2]*ydbar[mif1, mif2]*yubar[fl1, fl2])/
        (16*Pi^2) + (3*WCOdHbar[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/
        (32*Pi^2) + (g3*WCOdGbar[mif1, fl1]*yu[mif2, fl2]*yubar[fl1, fl2])/
        (6*Pi^2) + (WCOHq3[fl1, mif1]*ydbar[mif3, mif2]*yu[mif3, fl2]*
         yubar[fl1, fl2])/(32*Pi^2) + (5*WCOHq3[fl1, mif1]*ydbar[fl2, mif2]*
         yu[fl2, fl3]*yubar[fl1, fl3])/(48*Pi^2) - 
       (WCOHq3[fl1, fl2]*ydbar[mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (4*Pi^2) - (WCOquqd1bar[mif1, fl1, fl2, mif2]*yu[fl2, fl3]*
         yu[fl3, fl4]*yubar[fl1, fl4])/(48*Pi^2) - 
       (WCOquqd8bar[mif1, fl1, fl2, mif2]*yu[fl2, fl3]*yu[fl3, fl4]*
         yubar[fl1, fl4])/(36*Pi^2) - (WCOHudbar[fl1, mif2]*yd[fl2, mif3]*
         ydbar[mif1, mif3]*yubar[fl2, fl1])/(64*Pi^2) - 
       (WCOHd[mif2, fl1]*ydbar[mif1, fl2]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (48*Pi^2) - (WCOquqd1bar[fl1, fl2, mif1, mif2]*yu[fl1, fl3]*
         yu[fl3, fl4]*yubar[fl2, fl4])/(8*Pi^2) + 
       (WCOHudbar[fl1, fl2]*yd[fl3, fl2]*ydbar[mif1, mif2]*yubar[fl3, fl1])/
        (8*Pi^2) + (WCOqd1[fl1, mif1, mif2, fl2]*ydbar[fl1, fl3]*yu[fl2, fl4]*
         yubar[fl3, fl4])/(12*Pi^2) + (WCOqd8[fl1, mif1, mif2, fl2]*
         ydbar[fl1, fl3]*yu[fl2, fl4]*yubar[fl3, fl4])/(9*Pi^2) - 
       (WCOquqd1bar[fl1, fl2, mif1, mif2]*yu[fl3, fl2]*yu[fl4, fl3]*
         yubar[fl4, fl1])/(8*Pi^2) - (WCOquqd1bar[mif1, fl1, fl2, mif2]*
         yu[fl3, fl1]*yu[fl4, fl3]*yubar[fl4, fl2])/(48*Pi^2) - 
       (WCOquqd8bar[mif1, fl1, fl2, mif2]*yu[fl3, fl1]*yu[fl4, fl3]*
         yubar[fl4, fl2])/(36*Pi^2) - (5*WCOquqd1bar[mif1, fl1, fl2, mif2]*
         yu[fl2, fl3]*yu[fl4, fl1]*yubar[fl4, fl3])/(96*Pi^2) - 
       (5*WCOquqd8bar[mif1, fl1, fl2, mif2]*yu[fl2, fl3]*yu[fl4, fl1]*
         yubar[fl4, fl3])/(72*Pi^2) - (5*WCOquqd1bar[fl1, fl2, mif1, mif2]*
         yu[fl1, fl3]*yu[fl4, fl2]*yubar[fl4, fl3])/(16*Pi^2) - 
       (lam*WCOHudbar[fl1, mif2]*yubar[mif1, fl1])/(16*Pi^2) - 
       (WCOuH[fl1, fl2]*ydbar[fl1, mif2]*yubar[mif1, fl2])/(32*Pi^2) - 
       (WCOdHbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif1, fl2])/(32*Pi^2) + 
       (WCOHq3[mif3, fl1]*ydbar[mif3, mif2]*yu[fl1, fl2]*yubar[mif1, fl2])/
        (96*Pi^2) - (5*WCOHudbar[fl1, mif2]*yu[fl2, fl3]*yubar[fl2, fl1]*
         yubar[mif1, fl3])/(96*Pi^2) - (WCOHudbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[fl3, fl2]*yubar[mif1, fl3])/(48*Pi^2) + 
       (WCOHudbar[fl1, mif2]*yd[mif3, mif4]*ydbar[mif1, mif4]*
         yubar[mif3, fl1])/(192*Pi^2), alphaOdW[mif1_, mif2_] -> 
      -(muH^2*alphaEWqp[mif1, mif3]*WCOHq1[mif3, fl1]*yd[fl1, mif2])/
        (64*Pi^2) - (muH^2*alphaEWqpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yd[fl1, mif2])/(64*Pi^2) + ((I/64)*muH^2*alphaEWqtp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yd[fl1, mif2])/Pi^2 + 
       ((I/64)*muH^2*alphaEWqtpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yd[fl1, mif2])/Pi^2 + ((I/256)*muH^2*alphaRWqp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yd[fl1, mif2])/Pi^2 + 
       ((I/256)*muH^2*alphaRWqpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yd[fl1, mif2])/Pi^2 + (muH^2*alphaRWqtp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yd[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaRWqtpbar[mif3, mif1]*WCOHq1[mif3, fl1]*yd[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEWqp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yd[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEWqpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yd[fl1, mif2])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEWqtp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yd[fl1, mif2])/Pi^2 + (((3*I)/64)*muH^2*alphaEWqtpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yd[fl1, mif2])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRWqp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yd[fl1, mif2])/Pi^2 + (((3*I)/256)*muH^2*alphaRWqpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yd[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRWqtp[mif1, mif3]*WCOHq3[mif3, fl1]*yd[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRWqtpbar[mif3, mif1]*WCOHq3[mif3, fl1]*
         yd[fl1, mif2])/(256*Pi^2) + (g3^2*alphaEWqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yd[MIF1, mif2])/(48*Pi^2) + 
       (g3^2*alphaEWqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yd[MIF1, mif2])/(48*Pi^2) - ((I/48)*g3^2*alphaEWqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yd[MIF1, mif2])/Pi^2 - 
       ((I/48)*g3^2*alphaEWqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yd[MIF1, mif2])/Pi^2 - ((I/192)*g3^2*alphaRWqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yd[MIF1, mif2])/Pi^2 - 
       ((I/192)*g3^2*alphaRWqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yd[MIF1, mif2])/Pi^2 - (g3^2*alphaRWqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yd[MIF1, mif2])/(192*Pi^2) - 
       (g3^2*alphaRWqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yd[MIF1, mif2])/(192*Pi^2) + (muH^2*alphaEWqp[mif1, mif3]*
         WCOHd[fl1, mif2]*yd[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEWqpbar[mif3, mif1]*WCOHd[fl1, mif2]*yd[mif3, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEWqtp[mif1, mif3]*WCOHd[fl1, mif2]*
         yd[mif3, fl1])/Pi^2 - ((I/64)*muH^2*alphaEWqtpbar[mif3, mif1]*
         WCOHd[fl1, mif2]*yd[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRWqp[mif1, mif3]*WCOHd[fl1, mif2]*yd[mif3, fl1])/
        Pi^2 - ((I/256)*muH^2*alphaRWqpbar[mif3, mif1]*WCOHd[fl1, mif2]*
         yd[mif3, fl1])/Pi^2 - (muH^2*alphaRWqtp[mif1, mif3]*WCOHd[fl1, mif2]*
         yd[mif3, fl1])/(256*Pi^2) - (muH^2*alphaRWqtpbar[mif3, mif1]*
         WCOHd[fl1, mif2]*yd[mif3, fl1])/(256*Pi^2) + 
       (g3^2*alphaEWqp[mif1, mif3]*KroneckerDelta[MIF1, mif2]*yd[mif3, MIF1])/
        (48*Pi^2) + (g3^2*alphaEWqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yd[mif3, MIF1])/(48*Pi^2) - ((I/48)*g3^2*alphaEWqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yd[mif3, MIF1])/Pi^2 - 
       ((I/48)*g3^2*alphaEWqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yd[mif3, MIF1])/Pi^2 - ((I/192)*g3^2*alphaRWqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yd[mif3, MIF1])/Pi^2 - 
       ((I/192)*g3^2*alphaRWqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yd[mif3, MIF1])/Pi^2 - (g3^2*alphaRWqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yd[mif3, MIF1])/(192*Pi^2) - 
       (g3^2*alphaRWqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yd[mif3, MIF1])/(192*Pi^2) - (g3^2*alphaEWqp[mif1, mif3]*
         yd[mif3, mif2])/(6*Pi^2) - (g3^2*alphaEWqpbar[mif3, mif1]*
         yd[mif3, mif2])/(6*Pi^2) + ((I/6)*g3^2*alphaEWqtp[mif1, mif3]*
         yd[mif3, mif2])/Pi^2 + ((I/6)*g3^2*alphaEWqtpbar[mif3, mif1]*
         yd[mif3, mif2])/Pi^2 + ((I/24)*g3^2*alphaRWqp[mif1, mif3]*
         yd[mif3, mif2])/Pi^2 + ((I/24)*g3^2*alphaRWqpbar[mif3, mif1]*
         yd[mif3, mif2])/Pi^2 + (g3^2*alphaRWqtp[mif1, mif3]*yd[mif3, mif2])/
        (24*Pi^2) + (g3^2*alphaRWqtpbar[mif3, mif1]*yd[mif3, mif2])/
        (24*Pi^2) + (alphaEWqp[mif1, mif3]*yd[fl1, fl2]*yd[mif3, mif2]*
         ydbar[fl1, fl2])/(64*Pi^2) + (alphaEWqpbar[mif3, mif1]*yd[fl1, fl2]*
         yd[mif3, mif2]*ydbar[fl1, fl2])/(64*Pi^2) - 
       ((I/64)*alphaEWqtp[mif1, mif3]*yd[fl1, fl2]*yd[mif3, mif2]*
         ydbar[fl1, fl2])/Pi^2 - ((I/64)*alphaEWqtpbar[mif3, mif1]*
         yd[fl1, fl2]*yd[mif3, mif2]*ydbar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRWqp[mif1, mif3]*yd[fl1, fl2]*yd[mif3, mif2]*
         ydbar[fl1, fl2])/Pi^2 - ((I/256)*alphaRWqpbar[mif3, mif1]*
         yd[fl1, fl2]*yd[mif3, mif2]*ydbar[fl1, fl2])/Pi^2 - 
       (alphaRWqtp[mif1, mif3]*yd[fl1, fl2]*yd[mif3, mif2]*ydbar[fl1, fl2])/
        (256*Pi^2) - (alphaRWqtpbar[mif3, mif1]*yd[fl1, fl2]*yd[mif3, mif2]*
         ydbar[fl1, fl2])/(256*Pi^2) + (alphaEWqp[mif1, mif3]*yd[mif3, mif2]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEWqpbar[mif3, mif1]*yd[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/
        (192*Pi^2) - ((I/192)*alphaEWqtp[mif1, mif3]*yd[mif3, mif2]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/192)*alphaEWqtpbar[mif3, mif1]*yd[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 - ((I/768)*alphaRWqp[mif1, mif3]*
         yd[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/768)*alphaRWqpbar[mif3, mif1]*yd[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 - (alphaRWqtp[mif1, mif3]*yd[mif3, mif2]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(768*Pi^2) - 
       (alphaRWqtpbar[mif3, mif1]*yd[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(768*Pi^2) + (muH^2*alphaEWqp[mif1, mif3]*
         WCOHud[fl1, mif2]*yu[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEWqpbar[mif3, mif1]*WCOHud[fl1, mif2]*yu[mif3, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEWqtp[mif1, mif3]*WCOHud[fl1, mif2]*
         yu[mif3, fl1])/Pi^2 - ((I/64)*muH^2*alphaEWqtpbar[mif3, mif1]*
         WCOHud[fl1, mif2]*yu[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRWqp[mif1, mif3]*WCOHud[fl1, mif2]*yu[mif3, fl1])/
        Pi^2 - ((I/256)*muH^2*alphaRWqpbar[mif3, mif1]*WCOHud[fl1, mif2]*
         yu[mif3, fl1])/Pi^2 - (muH^2*alphaRWqtp[mif1, mif3]*
         WCOHud[fl1, mif2]*yu[mif3, fl1])/(256*Pi^2) - 
       (muH^2*alphaRWqtpbar[mif3, mif1]*WCOHud[fl1, mif2]*yu[mif3, fl1])/
        (256*Pi^2) + (alphaEWqp[mif1, mif3]*yd[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(64*Pi^2) + (alphaEWqpbar[mif3, mif1]*
         yd[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) - 
       ((I/64)*alphaEWqtp[mif1, mif3]*yd[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/64)*alphaEWqtpbar[mif3, mif1]*
         yd[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRWqp[mif1, mif3]*yd[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRWqpbar[mif3, mif1]*
         yd[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       (alphaRWqtp[mif1, mif3]*yd[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/
        (256*Pi^2) - (alphaRWqtpbar[mif3, mif1]*yd[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) - (alphaEWqp[mif1, mif3]*yd[fl1, mif2]*
         yu[mif3, fl2]*yubar[fl1, fl2])/(64*Pi^2) - 
       (alphaEWqpbar[mif3, mif1]*yd[fl1, mif2]*yu[mif3, fl2]*yubar[fl1, fl2])/
        (64*Pi^2) + ((I/64)*alphaEWqtp[mif1, mif3]*yd[fl1, mif2]*
         yu[mif3, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEWqtpbar[mif3, mif1]*yd[fl1, mif2]*yu[mif3, fl2]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRWqp[mif1, mif3]*yd[fl1, mif2]*
         yu[mif3, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRWqpbar[mif3, mif1]*yd[fl1, mif2]*yu[mif3, fl2]*
         yubar[fl1, fl2])/Pi^2 + (alphaRWqtp[mif1, mif3]*yd[fl1, mif2]*
         yu[mif3, fl2]*yubar[fl1, fl2])/(256*Pi^2) + 
       (alphaRWqtpbar[mif3, mif1]*yd[fl1, mif2]*yu[mif3, fl2]*
         yubar[fl1, fl2])/(256*Pi^2), alphaOdWbar[mif1_, mif2_] -> 
      -(muH^2*alphaEWqp[mif3, mif1]*WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/
        (64*Pi^2) - (muH^2*alphaEWqpbar[mif1, mif3]*WCOHq1[fl1, mif3]*
         ydbar[fl1, mif2])/(64*Pi^2) - ((I/64)*muH^2*alphaEWqtp[mif3, mif1]*
         WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/Pi^2 - 
       ((I/64)*muH^2*alphaEWqtpbar[mif1, mif3]*WCOHq1[fl1, mif3]*
         ydbar[fl1, mif2])/Pi^2 - ((I/256)*muH^2*alphaRWqp[mif3, mif1]*
         WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/Pi^2 - 
       ((I/256)*muH^2*alphaRWqpbar[mif1, mif3]*WCOHq1[fl1, mif3]*
         ydbar[fl1, mif2])/Pi^2 + (muH^2*alphaRWqtp[mif3, mif1]*
         WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaRWqtpbar[mif1, mif3]*WCOHq1[fl1, mif3]*ydbar[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEWqp[mif3, mif1]*WCOHq3[fl1, mif3]*
         ydbar[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEWqpbar[mif1, mif3]*
         WCOHq3[fl1, mif3]*ydbar[fl1, mif2])/(64*Pi^2) - 
       (((3*I)/64)*muH^2*alphaEWqtp[mif3, mif1]*WCOHq3[fl1, mif3]*
         ydbar[fl1, mif2])/Pi^2 - (((3*I)/64)*muH^2*alphaEWqtpbar[mif1, mif3]*
         WCOHq3[fl1, mif3]*ydbar[fl1, mif2])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRWqp[mif3, mif1]*WCOHq3[fl1, mif3]*
         ydbar[fl1, mif2])/Pi^2 - (((3*I)/256)*muH^2*alphaRWqpbar[mif1, mif3]*
         WCOHq3[fl1, mif3]*ydbar[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRWqtp[mif3, mif1]*WCOHq3[fl1, mif3]*ydbar[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRWqtpbar[mif1, mif3]*WCOHq3[fl1, mif3]*
         ydbar[fl1, mif2])/(256*Pi^2) + (g3^2*alphaEWqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*ydbar[MIF1, mif2])/(48*Pi^2) + 
       (g3^2*alphaEWqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         ydbar[MIF1, mif2])/(48*Pi^2) + ((I/48)*g3^2*alphaEWqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*ydbar[MIF1, mif2])/Pi^2 + 
       ((I/48)*g3^2*alphaEWqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         ydbar[MIF1, mif2])/Pi^2 + ((I/192)*g3^2*alphaRWqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*ydbar[MIF1, mif2])/Pi^2 + 
       ((I/192)*g3^2*alphaRWqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         ydbar[MIF1, mif2])/Pi^2 - (g3^2*alphaRWqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*ydbar[MIF1, mif2])/(192*Pi^2) - 
       (g3^2*alphaRWqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         ydbar[MIF1, mif2])/(192*Pi^2) + (muH^2*alphaEWqp[mif3, mif1]*
         WCOHd[mif2, fl1]*ydbar[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEWqpbar[mif1, mif3]*WCOHd[mif2, fl1]*ydbar[mif3, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEWqtp[mif3, mif1]*WCOHd[mif2, fl1]*
         ydbar[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEWqtpbar[mif1, mif3]*
         WCOHd[mif2, fl1]*ydbar[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRWqp[mif3, mif1]*WCOHd[mif2, fl1]*
         ydbar[mif3, fl1])/Pi^2 + ((I/256)*muH^2*alphaRWqpbar[mif1, mif3]*
         WCOHd[mif2, fl1]*ydbar[mif3, fl1])/Pi^2 - 
       (muH^2*alphaRWqtp[mif3, mif1]*WCOHd[mif2, fl1]*ydbar[mif3, fl1])/
        (256*Pi^2) - (muH^2*alphaRWqtpbar[mif1, mif3]*WCOHd[mif2, fl1]*
         ydbar[mif3, fl1])/(256*Pi^2) + (g3^2*alphaEWqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*ydbar[mif3, MIF1])/(48*Pi^2) + 
       (g3^2*alphaEWqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         ydbar[mif3, MIF1])/(48*Pi^2) + ((I/48)*g3^2*alphaEWqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*ydbar[mif3, MIF1])/Pi^2 + 
       ((I/48)*g3^2*alphaEWqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         ydbar[mif3, MIF1])/Pi^2 + ((I/192)*g3^2*alphaRWqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*ydbar[mif3, MIF1])/Pi^2 + 
       ((I/192)*g3^2*alphaRWqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         ydbar[mif3, MIF1])/Pi^2 - (g3^2*alphaRWqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*ydbar[mif3, MIF1])/(192*Pi^2) - 
       (g3^2*alphaRWqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         ydbar[mif3, MIF1])/(192*Pi^2) - (g3^2*alphaEWqp[mif3, mif1]*
         ydbar[mif3, mif2])/(6*Pi^2) - (g3^2*alphaEWqpbar[mif1, mif3]*
         ydbar[mif3, mif2])/(6*Pi^2) - ((I/6)*g3^2*alphaEWqtp[mif3, mif1]*
         ydbar[mif3, mif2])/Pi^2 - ((I/6)*g3^2*alphaEWqtpbar[mif1, mif3]*
         ydbar[mif3, mif2])/Pi^2 - ((I/24)*g3^2*alphaRWqp[mif3, mif1]*
         ydbar[mif3, mif2])/Pi^2 - ((I/24)*g3^2*alphaRWqpbar[mif1, mif3]*
         ydbar[mif3, mif2])/Pi^2 + (g3^2*alphaRWqtp[mif3, mif1]*
         ydbar[mif3, mif2])/(24*Pi^2) + (g3^2*alphaRWqtpbar[mif1, mif3]*
         ydbar[mif3, mif2])/(24*Pi^2) + (alphaEWqp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ydbar[mif3, mif2])/(64*Pi^2) + 
       (alphaEWqpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif3, mif2])/(64*Pi^2) + ((I/64)*alphaEWqtp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ydbar[mif3, mif2])/Pi^2 + 
       ((I/64)*alphaEWqtpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif3, mif2])/Pi^2 + ((I/256)*alphaRWqp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ydbar[mif3, mif2])/Pi^2 + 
       ((I/256)*alphaRWqpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif3, mif2])/Pi^2 - (alphaRWqtp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ydbar[mif3, mif2])/(256*Pi^2) - 
       (alphaRWqtpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif3, mif2])/(256*Pi^2) + (alphaEWqp[mif3, mif1]*
         ydbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEWqpbar[mif1, mif3]*ydbar[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(192*Pi^2) + ((I/192)*alphaEWqtp[mif3, mif1]*
         ydbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 + 
       ((I/192)*alphaEWqtpbar[mif1, mif3]*ydbar[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 + ((I/768)*alphaRWqp[mif3, mif1]*
         ydbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/Pi^2 + 
       ((I/768)*alphaRWqpbar[mif1, mif3]*ydbar[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/Pi^2 - (alphaRWqtp[mif3, mif1]*ydbar[mif3, mif2]*
         yl[fl1, fl2]*ylbar[fl1, fl2])/(768*Pi^2) - 
       (alphaRWqtpbar[mif1, mif3]*ydbar[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(768*Pi^2) + (alphaEWqp[mif3, mif1]*
         ydbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEWqpbar[mif1, mif3]*ydbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(64*Pi^2) + ((I/64)*alphaEWqtp[mif3, mif1]*
         ydbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEWqtpbar[mif1, mif3]*ydbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRWqp[mif3, mif1]*
         ydbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRWqpbar[mif1, mif3]*ydbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRWqtp[mif3, mif1]*ydbar[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRWqtpbar[mif1, mif3]*ydbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) + (muH^2*alphaEWqp[mif3, mif1]*
         WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEWqpbar[mif1, mif3]*WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEWqtp[mif3, mif1]*WCOHudbar[fl1, mif2]*
         yubar[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEWqtpbar[mif1, mif3]*
         WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRWqp[mif3, mif1]*WCOHudbar[fl1, mif2]*
         yubar[mif3, fl1])/Pi^2 + ((I/256)*muH^2*alphaRWqpbar[mif1, mif3]*
         WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/Pi^2 - 
       (muH^2*alphaRWqtp[mif3, mif1]*WCOHudbar[fl1, mif2]*yubar[mif3, fl1])/
        (256*Pi^2) - (muH^2*alphaRWqtpbar[mif1, mif3]*WCOHudbar[fl1, mif2]*
         yubar[mif3, fl1])/(256*Pi^2) - (alphaEWqp[mif3, mif1]*
         ydbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif3, fl2])/(64*Pi^2) - 
       (alphaEWqpbar[mif1, mif3]*ydbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[mif3, fl2])/(64*Pi^2) - ((I/64)*alphaEWqtp[mif3, mif1]*
         ydbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif3, fl2])/Pi^2 - 
       ((I/64)*alphaEWqtpbar[mif1, mif3]*ydbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[mif3, fl2])/Pi^2 - ((I/256)*alphaRWqp[mif3, mif1]*
         ydbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif3, fl2])/Pi^2 - 
       ((I/256)*alphaRWqpbar[mif1, mif3]*ydbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[mif3, fl2])/Pi^2 + (alphaRWqtp[mif3, mif1]*ydbar[fl1, mif2]*
         yu[fl1, fl2]*yubar[mif3, fl2])/(256*Pi^2) + 
       (alphaRWqtpbar[mif1, mif3]*ydbar[fl1, mif2]*yu[fl1, fl2]*
         yubar[mif3, fl2])/(256*Pi^2), alphaOeB[mif1_, mif2_] -> 
      -(muH^2*alphaEBlp[mif1, mif3]*WCOHl1[mif3, fl1]*yl[fl1, mif2])/
        (64*Pi^2) - (muH^2*alphaEBlpbar[mif3, mif1]*WCOHl1[mif3, fl1]*
         yl[fl1, mif2])/(64*Pi^2) + ((I/64)*muH^2*alphaEBltp[mif1, mif3]*
         WCOHl1[mif3, fl1]*yl[fl1, mif2])/Pi^2 + 
       ((I/64)*muH^2*alphaEBltpbar[mif3, mif1]*WCOHl1[mif3, fl1]*
         yl[fl1, mif2])/Pi^2 + ((I/256)*muH^2*alphaRBlp[mif1, mif3]*
         WCOHl1[mif3, fl1]*yl[fl1, mif2])/Pi^2 + 
       ((I/256)*muH^2*alphaRBlpbar[mif3, mif1]*WCOHl1[mif3, fl1]*
         yl[fl1, mif2])/Pi^2 + (muH^2*alphaRBltp[mif1, mif3]*
         WCOHl1[mif3, fl1]*yl[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaRBltpbar[mif3, mif1]*WCOHl1[mif3, fl1]*yl[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEBlp[mif1, mif3]*WCOHl3[mif3, fl1]*
         yl[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEBlpbar[mif3, mif1]*
         WCOHl3[mif3, fl1]*yl[fl1, mif2])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEBltp[mif1, mif3]*WCOHl3[mif3, fl1]*
         yl[fl1, mif2])/Pi^2 + (((3*I)/64)*muH^2*alphaEBltpbar[mif3, mif1]*
         WCOHl3[mif3, fl1]*yl[fl1, mif2])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRBlp[mif1, mif3]*WCOHl3[mif3, fl1]*
         yl[fl1, mif2])/Pi^2 + (((3*I)/256)*muH^2*alphaRBlpbar[mif3, mif1]*
         WCOHl3[mif3, fl1]*yl[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRBltp[mif1, mif3]*WCOHl3[mif3, fl1]*yl[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRBltpbar[mif3, mif1]*WCOHl3[mif3, fl1]*
         yl[fl1, mif2])/(256*Pi^2) - (muH^2*alphaEBep[mif3, mif2]*
         WCOHl1[mif1, fl1]*yl[fl1, mif3])/(64*Pi^2) - 
       (muH^2*alphaEBepbar[mif2, mif3]*WCOHl1[mif1, fl1]*yl[fl1, mif3])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEBetp[mif3, mif2]*WCOHl1[mif1, fl1]*
         yl[fl1, mif3])/Pi^2 + ((I/64)*muH^2*alphaEBetpbar[mif2, mif3]*
         WCOHl1[mif1, fl1]*yl[fl1, mif3])/Pi^2 - 
       ((I/256)*muH^2*alphaRBep[mif3, mif2]*WCOHl1[mif1, fl1]*yl[fl1, mif3])/
        Pi^2 - ((I/256)*muH^2*alphaRBepbar[mif2, mif3]*WCOHl1[mif1, fl1]*
         yl[fl1, mif3])/Pi^2 - (muH^2*alphaRBetp[mif3, mif2]*
         WCOHl1[mif1, fl1]*yl[fl1, mif3])/(256*Pi^2) - 
       (muH^2*alphaRBetpbar[mif2, mif3]*WCOHl1[mif1, fl1]*yl[fl1, mif3])/
        (256*Pi^2) - (3*muH^2*alphaEBep[mif3, mif2]*WCOHl3[mif1, fl1]*
         yl[fl1, mif3])/(64*Pi^2) - (3*muH^2*alphaEBepbar[mif2, mif3]*
         WCOHl3[mif1, fl1]*yl[fl1, mif3])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEBetp[mif3, mif2]*WCOHl3[mif1, fl1]*
         yl[fl1, mif3])/Pi^2 + (((3*I)/64)*muH^2*alphaEBetpbar[mif2, mif3]*
         WCOHl3[mif1, fl1]*yl[fl1, mif3])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRBep[mif3, mif2]*WCOHl3[mif1, fl1]*
         yl[fl1, mif3])/Pi^2 - (((3*I)/256)*muH^2*alphaRBepbar[mif2, mif3]*
         WCOHl3[mif1, fl1]*yl[fl1, mif3])/Pi^2 - 
       (3*muH^2*alphaRBetp[mif3, mif2]*WCOHl3[mif1, fl1]*yl[fl1, mif3])/
        (256*Pi^2) - (3*muH^2*alphaRBetpbar[mif2, mif3]*WCOHl3[mif1, fl1]*
         yl[fl1, mif3])/(256*Pi^2) + (muH^2*alphaEBep[mif3, mif2]*
         WCOHe[fl1, mif3]*yl[mif1, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBepbar[mif2, mif3]*WCOHe[fl1, mif3]*yl[mif1, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBetp[mif3, mif2]*WCOHe[fl1, mif3]*
         yl[mif1, fl1])/Pi^2 - ((I/64)*muH^2*alphaEBetpbar[mif2, mif3]*
         WCOHe[fl1, mif3]*yl[mif1, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBep[mif3, mif2]*WCOHe[fl1, mif3]*yl[mif1, fl1])/
        Pi^2 + ((I/256)*muH^2*alphaRBepbar[mif2, mif3]*WCOHe[fl1, mif3]*
         yl[mif1, fl1])/Pi^2 + (muH^2*alphaRBetp[mif3, mif2]*WCOHe[fl1, mif3]*
         yl[mif1, fl1])/(256*Pi^2) + (muH^2*alphaRBetpbar[mif2, mif3]*
         WCOHe[fl1, mif3]*yl[mif1, fl1])/(256*Pi^2) + 
       (alphaEBep[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*yl[mif1, mif3])/
        (64*Pi^2) + (alphaEBepbar[mif2, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif1, mif3])/(64*Pi^2) - ((I/64)*alphaEBetp[mif3, mif2]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yl[mif1, mif3])/Pi^2 - 
       ((I/64)*alphaEBetpbar[mif2, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif1, mif3])/Pi^2 + ((I/256)*alphaRBep[mif3, mif2]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yl[mif1, mif3])/Pi^2 + 
       ((I/256)*alphaRBepbar[mif2, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif1, mif3])/Pi^2 + (alphaRBetp[mif3, mif2]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yl[mif1, mif3])/(256*Pi^2) + 
       (alphaRBetpbar[mif2, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif1, mif3])/(256*Pi^2) + (muH^2*alphaEBlp[mif1, mif3]*
         WCOHe[fl1, mif2]*yl[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBlpbar[mif3, mif1]*WCOHe[fl1, mif2]*yl[mif3, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBltp[mif1, mif3]*WCOHe[fl1, mif2]*
         yl[mif3, fl1])/Pi^2 - ((I/64)*muH^2*alphaEBltpbar[mif3, mif1]*
         WCOHe[fl1, mif2]*yl[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBlp[mif1, mif3]*WCOHe[fl1, mif2]*yl[mif3, fl1])/
        Pi^2 - ((I/256)*muH^2*alphaRBlpbar[mif3, mif1]*WCOHe[fl1, mif2]*
         yl[mif3, fl1])/Pi^2 - (muH^2*alphaRBltp[mif1, mif3]*WCOHe[fl1, mif2]*
         yl[mif3, fl1])/(256*Pi^2) - (muH^2*alphaRBltpbar[mif3, mif1]*
         WCOHe[fl1, mif2]*yl[mif3, fl1])/(256*Pi^2) + 
       (alphaEBlp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*yl[mif3, mif2])/
        (64*Pi^2) + (alphaEBlpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif3, mif2])/(64*Pi^2) - ((I/64)*alphaEBltp[mif1, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yl[mif3, mif2])/Pi^2 - 
       ((I/64)*alphaEBltpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif3, mif2])/Pi^2 - ((I/256)*alphaRBlp[mif1, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yl[mif3, mif2])/Pi^2 - 
       ((I/256)*alphaRBlpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif3, mif2])/Pi^2 - (alphaRBltp[mif1, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yl[mif3, mif2])/(256*Pi^2) - 
       (alphaRBltpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif3, mif2])/(256*Pi^2) + (alphaEBep[mif3, mif2]*yl[fl1, fl2]*
         yl[mif1, mif3]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEBepbar[mif2, mif3]*yl[fl1, fl2]*yl[mif1, mif3]*ylbar[fl1, fl2])/
        (192*Pi^2) - ((I/192)*alphaEBetp[mif3, mif2]*yl[fl1, fl2]*
         yl[mif1, mif3]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/192)*alphaEBetpbar[mif2, mif3]*yl[fl1, fl2]*yl[mif1, mif3]*
         ylbar[fl1, fl2])/Pi^2 + ((I/768)*alphaRBep[mif3, mif2]*yl[fl1, fl2]*
         yl[mif1, mif3]*ylbar[fl1, fl2])/Pi^2 + 
       ((I/768)*alphaRBepbar[mif2, mif3]*yl[fl1, fl2]*yl[mif1, mif3]*
         ylbar[fl1, fl2])/Pi^2 + (alphaRBetp[mif3, mif2]*yl[fl1, fl2]*
         yl[mif1, mif3]*ylbar[fl1, fl2])/(768*Pi^2) + 
       (alphaRBetpbar[mif2, mif3]*yl[fl1, fl2]*yl[mif1, mif3]*
         ylbar[fl1, fl2])/(768*Pi^2) + (alphaEBlp[mif1, mif3]*yl[fl1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEBlpbar[mif3, mif1]*yl[fl1, fl2]*yl[mif3, mif2]*ylbar[fl1, fl2])/
        (192*Pi^2) - ((I/192)*alphaEBltp[mif1, mif3]*yl[fl1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/192)*alphaEBltpbar[mif3, mif1]*yl[fl1, fl2]*yl[mif3, mif2]*
         ylbar[fl1, fl2])/Pi^2 - ((I/768)*alphaRBlp[mif1, mif3]*yl[fl1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/768)*alphaRBlpbar[mif3, mif1]*yl[fl1, fl2]*yl[mif3, mif2]*
         ylbar[fl1, fl2])/Pi^2 - (alphaRBltp[mif1, mif3]*yl[fl1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/(768*Pi^2) - 
       (alphaRBltpbar[mif3, mif1]*yl[fl1, fl2]*yl[mif3, mif2]*
         ylbar[fl1, fl2])/(768*Pi^2) + (alphaEBep[mif3, mif2]*yl[mif1, mif3]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBepbar[mif2, mif3]*yl[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/
        (64*Pi^2) - ((I/64)*alphaEBetp[mif3, mif2]*yl[mif1, mif3]*
         yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/64)*alphaEBetpbar[mif2, mif3]*yl[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRBep[mif3, mif2]*
         yl[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRBepbar[mif2, mif3]*yl[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + (alphaRBetp[mif3, mif2]*yl[mif1, mif3]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) + 
       (alphaRBetpbar[mif2, mif3]*yl[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) + (alphaEBlp[mif1, mif3]*yl[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBlpbar[mif3, mif1]*yl[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/
        (64*Pi^2) - ((I/64)*alphaEBltp[mif1, mif3]*yl[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/64)*alphaEBltpbar[mif3, mif1]*yl[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRBlp[mif1, mif3]*
         yl[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRBlpbar[mif3, mif1]*yl[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRBltp[mif1, mif3]*yl[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRBltpbar[mif3, mif1]*yl[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2), alphaOeBbar[mif1_, mif2_] -> 
      -(muH^2*alphaEBlp[mif3, mif1]*WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/
        (64*Pi^2) - (muH^2*alphaEBlpbar[mif1, mif3]*WCOHl1[fl1, mif3]*
         ylbar[fl1, mif2])/(64*Pi^2) - ((I/64)*muH^2*alphaEBltp[mif3, mif1]*
         WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/Pi^2 - 
       ((I/64)*muH^2*alphaEBltpbar[mif1, mif3]*WCOHl1[fl1, mif3]*
         ylbar[fl1, mif2])/Pi^2 - ((I/256)*muH^2*alphaRBlp[mif3, mif1]*
         WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/Pi^2 - 
       ((I/256)*muH^2*alphaRBlpbar[mif1, mif3]*WCOHl1[fl1, mif3]*
         ylbar[fl1, mif2])/Pi^2 + (muH^2*alphaRBltp[mif3, mif1]*
         WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaRBltpbar[mif1, mif3]*WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEBlp[mif3, mif1]*WCOHl3[fl1, mif3]*
         ylbar[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEBlpbar[mif1, mif3]*
         WCOHl3[fl1, mif3]*ylbar[fl1, mif2])/(64*Pi^2) - 
       (((3*I)/64)*muH^2*alphaEBltp[mif3, mif1]*WCOHl3[fl1, mif3]*
         ylbar[fl1, mif2])/Pi^2 - (((3*I)/64)*muH^2*alphaEBltpbar[mif1, mif3]*
         WCOHl3[fl1, mif3]*ylbar[fl1, mif2])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRBlp[mif3, mif1]*WCOHl3[fl1, mif3]*
         ylbar[fl1, mif2])/Pi^2 - (((3*I)/256)*muH^2*alphaRBlpbar[mif1, mif3]*
         WCOHl3[fl1, mif3]*ylbar[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRBltp[mif3, mif1]*WCOHl3[fl1, mif3]*ylbar[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRBltpbar[mif1, mif3]*WCOHl3[fl1, mif3]*
         ylbar[fl1, mif2])/(256*Pi^2) - (muH^2*alphaEBep[mif2, mif3]*
         WCOHl1[fl1, mif1]*ylbar[fl1, mif3])/(64*Pi^2) - 
       (muH^2*alphaEBepbar[mif3, mif2]*WCOHl1[fl1, mif1]*ylbar[fl1, mif3])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBetp[mif2, mif3]*WCOHl1[fl1, mif1]*
         ylbar[fl1, mif3])/Pi^2 - ((I/64)*muH^2*alphaEBetpbar[mif3, mif2]*
         WCOHl1[fl1, mif1]*ylbar[fl1, mif3])/Pi^2 + 
       ((I/256)*muH^2*alphaRBep[mif2, mif3]*WCOHl1[fl1, mif1]*
         ylbar[fl1, mif3])/Pi^2 + ((I/256)*muH^2*alphaRBepbar[mif3, mif2]*
         WCOHl1[fl1, mif1]*ylbar[fl1, mif3])/Pi^2 - 
       (muH^2*alphaRBetp[mif2, mif3]*WCOHl1[fl1, mif1]*ylbar[fl1, mif3])/
        (256*Pi^2) - (muH^2*alphaRBetpbar[mif3, mif2]*WCOHl1[fl1, mif1]*
         ylbar[fl1, mif3])/(256*Pi^2) - (3*muH^2*alphaEBep[mif2, mif3]*
         WCOHl3[fl1, mif1]*ylbar[fl1, mif3])/(64*Pi^2) - 
       (3*muH^2*alphaEBepbar[mif3, mif2]*WCOHl3[fl1, mif1]*ylbar[fl1, mif3])/
        (64*Pi^2) - (((3*I)/64)*muH^2*alphaEBetp[mif2, mif3]*
         WCOHl3[fl1, mif1]*ylbar[fl1, mif3])/Pi^2 - 
       (((3*I)/64)*muH^2*alphaEBetpbar[mif3, mif2]*WCOHl3[fl1, mif1]*
         ylbar[fl1, mif3])/Pi^2 + (((3*I)/256)*muH^2*alphaRBep[mif2, mif3]*
         WCOHl3[fl1, mif1]*ylbar[fl1, mif3])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRBepbar[mif3, mif2]*WCOHl3[fl1, mif1]*
         ylbar[fl1, mif3])/Pi^2 - (3*muH^2*alphaRBetp[mif2, mif3]*
         WCOHl3[fl1, mif1]*ylbar[fl1, mif3])/(256*Pi^2) - 
       (3*muH^2*alphaRBetpbar[mif3, mif2]*WCOHl3[fl1, mif1]*ylbar[fl1, mif3])/
        (256*Pi^2) + (muH^2*alphaEBep[mif2, mif3]*WCOHe[mif3, fl1]*
         ylbar[mif1, fl1])/(64*Pi^2) + (muH^2*alphaEBepbar[mif3, mif2]*
         WCOHe[mif3, fl1]*ylbar[mif1, fl1])/(64*Pi^2) + 
       ((I/64)*muH^2*alphaEBetp[mif2, mif3]*WCOHe[mif3, fl1]*
         ylbar[mif1, fl1])/Pi^2 + ((I/64)*muH^2*alphaEBetpbar[mif3, mif2]*
         WCOHe[mif3, fl1]*ylbar[mif1, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBep[mif2, mif3]*WCOHe[mif3, fl1]*
         ylbar[mif1, fl1])/Pi^2 - ((I/256)*muH^2*alphaRBepbar[mif3, mif2]*
         WCOHe[mif3, fl1]*ylbar[mif1, fl1])/Pi^2 + 
       (muH^2*alphaRBetp[mif2, mif3]*WCOHe[mif3, fl1]*ylbar[mif1, fl1])/
        (256*Pi^2) + (muH^2*alphaRBetpbar[mif3, mif2]*WCOHe[mif3, fl1]*
         ylbar[mif1, fl1])/(256*Pi^2) + (alphaEBep[mif2, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ylbar[mif1, mif3])/(64*Pi^2) + 
       (alphaEBepbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif1, mif3])/(64*Pi^2) + ((I/64)*alphaEBetp[mif2, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ylbar[mif1, mif3])/Pi^2 + 
       ((I/64)*alphaEBetpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif1, mif3])/Pi^2 - ((I/256)*alphaRBep[mif2, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ylbar[mif1, mif3])/Pi^2 - 
       ((I/256)*alphaRBepbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif1, mif3])/Pi^2 + (alphaRBetp[mif2, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ylbar[mif1, mif3])/(256*Pi^2) + 
       (alphaRBetpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif1, mif3])/(256*Pi^2) + (alphaEBep[mif2, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*ylbar[mif1, mif3])/(192*Pi^2) + 
       (alphaEBepbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif1, mif3])/(192*Pi^2) + ((I/192)*alphaEBetp[mif2, mif3]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*ylbar[mif1, mif3])/Pi^2 + 
       ((I/192)*alphaEBetpbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif1, mif3])/Pi^2 - ((I/768)*alphaRBep[mif2, mif3]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*ylbar[mif1, mif3])/Pi^2 - 
       ((I/768)*alphaRBepbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif1, mif3])/Pi^2 + (alphaRBetp[mif2, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*ylbar[mif1, mif3])/(768*Pi^2) + 
       (alphaRBetpbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif1, mif3])/(768*Pi^2) + (muH^2*alphaEBlp[mif3, mif1]*
         WCOHe[mif2, fl1]*ylbar[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEBlpbar[mif1, mif3]*WCOHe[mif2, fl1]*ylbar[mif3, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEBltp[mif3, mif1]*WCOHe[mif2, fl1]*
         ylbar[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEBltpbar[mif1, mif3]*
         WCOHe[mif2, fl1]*ylbar[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBlp[mif3, mif1]*WCOHe[mif2, fl1]*
         ylbar[mif3, fl1])/Pi^2 + ((I/256)*muH^2*alphaRBlpbar[mif1, mif3]*
         WCOHe[mif2, fl1]*ylbar[mif3, fl1])/Pi^2 - 
       (muH^2*alphaRBltp[mif3, mif1]*WCOHe[mif2, fl1]*ylbar[mif3, fl1])/
        (256*Pi^2) - (muH^2*alphaRBltpbar[mif1, mif3]*WCOHe[mif2, fl1]*
         ylbar[mif3, fl1])/(256*Pi^2) + (alphaEBlp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ylbar[mif3, mif2])/(64*Pi^2) + 
       (alphaEBlpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif3, mif2])/(64*Pi^2) + ((I/64)*alphaEBltp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ylbar[mif3, mif2])/Pi^2 + 
       ((I/64)*alphaEBltpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif3, mif2])/Pi^2 + ((I/256)*alphaRBlp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ylbar[mif3, mif2])/Pi^2 + 
       ((I/256)*alphaRBlpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif3, mif2])/Pi^2 - (alphaRBltp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ylbar[mif3, mif2])/(256*Pi^2) - 
       (alphaRBltpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif3, mif2])/(256*Pi^2) + (alphaEBlp[mif3, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*ylbar[mif3, mif2])/(192*Pi^2) + 
       (alphaEBlpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif3, mif2])/(192*Pi^2) + ((I/192)*alphaEBltp[mif3, mif1]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*ylbar[mif3, mif2])/Pi^2 + 
       ((I/192)*alphaEBltpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif3, mif2])/Pi^2 + ((I/768)*alphaRBlp[mif3, mif1]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*ylbar[mif3, mif2])/Pi^2 + 
       ((I/768)*alphaRBlpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif3, mif2])/Pi^2 - (alphaRBltp[mif3, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*ylbar[mif3, mif2])/(768*Pi^2) - 
       (alphaRBltpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif3, mif2])/(768*Pi^2) + (alphaEBep[mif2, mif3]*
         ylbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBepbar[mif3, mif2]*ylbar[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(64*Pi^2) + ((I/64)*alphaEBetp[mif2, mif3]*
         ylbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEBetpbar[mif3, mif2]*ylbar[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRBep[mif2, mif3]*
         ylbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRBepbar[mif3, mif2]*ylbar[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + (alphaRBetp[mif2, mif3]*ylbar[mif1, mif3]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) + 
       (alphaRBetpbar[mif3, mif2]*ylbar[mif1, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2) + (alphaEBlp[mif3, mif1]*
         ylbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBlpbar[mif1, mif3]*ylbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(64*Pi^2) + ((I/64)*alphaEBltp[mif3, mif1]*
         ylbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEBltpbar[mif1, mif3]*ylbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRBlp[mif3, mif1]*
         ylbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRBlpbar[mif1, mif3]*ylbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRBltp[mif3, mif1]*ylbar[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRBltpbar[mif1, mif3]*ylbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif3]*WCOed[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOed[mif1, mif2, mif3, 
          MIF1])/(24*Pi^2) - (g3^2*WCOed[mif1, mif2, mif3, mif4])/(6*Pi^2) + 
       (g3^2*WCOqe[mif3, mif4, mif1, mif2])/(12*Pi^2) + 
       (WCOed[mif1, mif2, fl1, fl2]*yd[fl2, mif4]*ydbar[fl1, mif3])/
        (32*Pi^2) + (WCOeu[mif1, mif2, fl1, fl2]*yd[fl2, mif4]*
         ydbar[fl1, mif3])/(32*Pi^2) - (WCOqe[fl1, fl2, mif1, mif2]*
         yd[fl2, mif4]*ydbar[fl1, mif3])/(16*Pi^2) + 
       (WCOed[fl1, fl2, mif3, mif4]*yl[fl2, mif2]*ylbar[fl1, mif1])/
        (32*Pi^2) - (WCOld[fl1, fl2, mif3, mif4]*yl[fl2, mif2]*
         ylbar[fl1, mif1])/(16*Pi^2), alphaOedbar[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[MIF1, mif4]*WCOed[mif2, mif1, MIF1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOed[mif2, mif1, mif4, MIF1])/(24*Pi^2) - 
       (g3^2*WCOed[mif2, mif1, mif4, mif3])/(6*Pi^2) + 
       (g3^2*WCOqe[mif4, mif3, mif2, mif1])/(12*Pi^2) + 
       (WCOed[mif2, mif1, fl2, fl1]*yd[fl1, mif3]*ydbar[fl2, mif4])/
        (32*Pi^2) + (WCOeu[mif2, mif1, fl2, fl1]*yd[fl1, mif3]*
         ydbar[fl2, mif4])/(32*Pi^2) - (WCOqe[fl2, fl1, mif2, mif1]*
         yd[fl1, mif3]*ydbar[fl2, mif4])/(16*Pi^2) + 
       (WCOed[fl2, fl1, mif4, mif3]*yl[fl1, mif1]*ylbar[fl2, mif2])/
        (32*Pi^2) - (WCOld[fl2, fl1, mif4, mif3]*yl[fl1, mif1]*
         ylbar[fl2, mif2])/(16*Pi^2), alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
      (WCOee[fl1, fl2, mif3, mif4]*yl[fl2, mif2]*ylbar[fl1, mif1])/
        (32*Pi^2) - (WCOle[fl1, fl2, mif3, mif4]*yl[fl2, mif2]*
         ylbar[fl1, mif1])/(32*Pi^2) + (WCOee[fl1, fl2, mif1, mif2]*
         yl[fl2, mif4]*ylbar[fl1, mif3])/(32*Pi^2) - 
       (WCOle[fl1, fl2, mif1, mif2]*yl[fl2, mif4]*ylbar[fl1, mif3])/
        (32*Pi^2), alphaOeH[mif1_, mif2_] -> 
      (lam*WCOledq[mif1, mif2, fl1, fl2]*yd[fl2, fl1])/(8*Pi^2) + 
       (3*WCOeH[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) - 
       (5*WCOledq[mif1, mif2, fl1, fl2]*yd[fl2, fl4]*yd[fl3, fl1]*
         ydbar[fl3, fl4])/(16*Pi^2) - (5*lam*WCOle[mif1, fl1, fl2, mif2]*
         yl[fl1, fl2])/(24*Pi^2) + (lam*WCOHl1[mif1, fl1]*yl[fl1, mif2])/
        (16*Pi^2) + (3*lam*WCOHl3[mif1, fl1]*yl[fl1, mif2])/(16*Pi^2) + 
       (WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, mif1]*yl[fl2, mif2])/
        (8*Pi^2) - (lam*WCOHe[fl1, mif2]*yl[mif1, fl1])/(16*Pi^2) - 
       (WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl2]*yl[mif1, mif2])/
        (24*Pi^2) + (WCOdH[fl1, fl2]*ydbar[fl1, fl2]*yl[mif1, mif2])/
        (16*Pi^2) - (WCOHq3[fl1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3]*
         yl[mif1, mif2])/(4*Pi^2) + (WCOeH[mif1, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(32*Pi^2) + (WCOeH[fl1, mif2]*yl[mif1, fl2]*
         ylbar[fl1, fl2])/(32*Pi^2) + (WCOeH[fl1, fl2]*yl[mif1, mif2]*
         ylbar[fl1, fl2])/(48*Pi^2) + (WCOHl1[fl1, mif3]*yl[mif1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (WCOHl3[fl1, mif3]*yl[mif1, fl2]*yl[mif3, mif2]*ylbar[fl1, fl2])/
        (192*Pi^2) - (WCOHl3[fl1, fl2]*yl[fl2, fl3]*yl[mif1, mif2]*
         ylbar[fl1, fl3])/(12*Pi^2) - (WCOHl1[fl1, mif3]*yl[mif1, mif4]*
         yl[mif3, mif2]*ylbar[fl1, mif4])/(192*Pi^2) - 
       (WCOHl3[fl1, mif3]*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[fl1, mif4])/
        (64*Pi^2) + (WCOeH[mif1, fl1]*yl[fl2, mif2]*ylbar[fl2, fl1])/
        (32*Pi^2) - (WCOHe[mif3, fl1]*yl[fl2, mif2]*yl[mif1, mif3]*
         ylbar[fl2, fl1])/(192*Pi^2) - (5*WCOHe[fl1, mif2]*yl[fl2, fl1]*
         yl[mif1, fl3]*ylbar[fl2, fl3])/(96*Pi^2) - 
       (WCOHe[fl1, mif2]*yl[fl2, fl1]*yl[mif1, mif3]*ylbar[fl2, mif3])/
        (64*Pi^2) + (5*WCOHl1[mif1, fl1]*yl[fl1, fl2]*yl[fl3, mif2]*
         ylbar[fl3, fl2])/(96*Pi^2) + (5*WCOHl3[mif1, fl1]*yl[fl1, fl2]*
         yl[fl3, mif2]*ylbar[fl3, fl2])/(96*Pi^2) + 
       (WCOle[mif1, fl1, fl2, mif2]*yl[fl1, fl3]*yl[fl4, fl2]*
         ylbar[fl4, fl3])/(3*Pi^2) + (WCOHe[mif4, fl1]*yl[mif1, mif4]*
         yl[mif3, mif2]*ylbar[mif3, fl1])/(192*Pi^2) + 
       (WCOHl1[mif1, fl1]*yl[fl1, fl2]*yl[mif3, mif2]*ylbar[mif3, fl2])/
        (64*Pi^2) + (WCOHl3[mif1, fl1]*yl[fl1, fl2]*yl[mif3, mif2]*
         ylbar[mif3, fl2])/(64*Pi^2) - (WCOHl1[mif1, fl1]*yl[fl1, mif4]*
         yl[mif3, mif2]*ylbar[mif3, mif4])/(192*Pi^2) - 
       (WCOHl3[mif1, fl1]*yl[fl1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif4])/
        (64*Pi^2) + (WCOHe[fl1, mif2]*yl[mif1, mif3]*yl[mif4, fl1]*
         ylbar[mif4, mif3])/(192*Pi^2) + (WCOuHbar[fl1, fl2]*yl[mif1, mif2]*
         yu[fl1, fl2])/(16*Pi^2) + (WCOHud[fl1, fl2]*ydbar[fl3, fl2]*
         yl[mif1, mif2]*yu[fl3, fl1])/(8*Pi^2) - 
       (lam*WCOlequ1[mif1, mif2, fl1, fl2]*yubar[fl1, fl2])/(8*Pi^2) + 
       (3*WCOeH[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2) - 
       (WCOHq3[fl1, fl2]*yl[mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (4*Pi^2) - (WCOledq[mif1, mif2, fl1, fl2]*yd[fl2, fl3]*yu[fl3, fl4]*
         yubar[fl1, fl4])/(8*Pi^2) + (WCOHudbar[fl1, fl2]*yd[fl3, fl2]*
         yl[mif1, mif2]*yubar[fl3, fl1])/(8*Pi^2) + 
       (5*WCOlequ1[mif1, mif2, fl1, fl2]*yu[fl3, fl4]*yubar[fl1, fl4]*
         yubar[fl3, fl2])/(16*Pi^2) + (WCOlequ1[mif1, mif2, fl1, fl2]*
         yd[fl3, fl1]*ydbar[fl3, fl4]*yubar[fl4, fl2])/(8*Pi^2) + 
       (WCOlequ1[mif1, mif2, fl1, fl2]*yu[fl3, fl1]*yubar[fl3, fl4]*
         yubar[fl4, fl2])/(8*Pi^2) + (WCOlequ1[mif1, mif2, fl1, fl2]*
         yu[fl2, fl3]*yubar[fl1, fl4]*yubar[fl4, fl3])/(8*Pi^2), 
     alphaOeHbar[mif1_, mif2_] -> (3*WCOeHbar[mif1, mif2]*yd[fl1, fl2]*
         ydbar[fl1, fl2])/(32*Pi^2) + (lam*WCOledqbar[mif1, mif2, fl1, fl2]*
         ydbar[fl2, fl1])/(8*Pi^2) - (5*WCOledqbar[mif1, mif2, fl1, fl2]*
         yd[fl3, fl4]*ydbar[fl2, fl4]*ydbar[fl3, fl1])/(16*Pi^2) - 
       (5*lam*WCOle[fl1, mif1, mif2, fl2]*ylbar[fl1, fl2])/(24*Pi^2) + 
       (WCOeHbar[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(32*Pi^2) + 
       (lam*WCOHl1[fl1, mif1]*ylbar[fl1, mif2])/(16*Pi^2) + 
       (3*lam*WCOHl3[fl1, mif1]*ylbar[fl1, mif2])/(16*Pi^2) + 
       (WCWeinberg[fl1, mif1]*WCWeinbergbar[fl1, fl2]*ylbar[fl2, mif2])/
        (8*Pi^2) + (WCOeHbar[mif1, fl1]*yl[fl2, fl1]*ylbar[fl2, mif2])/
        (32*Pi^2) + (5*WCOHl1[fl1, mif1]*yl[fl2, fl3]*ylbar[fl1, fl3]*
         ylbar[fl2, mif2])/(96*Pi^2) + (5*WCOHl3[fl1, mif1]*yl[fl2, fl3]*
         ylbar[fl1, fl3]*ylbar[fl2, mif2])/(96*Pi^2) + 
       (WCOle[fl1, mif1, mif2, fl2]*yl[fl3, fl4]*ylbar[fl1, fl4]*
         ylbar[fl3, fl2])/(3*Pi^2) - (lam*WCOHe[mif2, fl1]*ylbar[mif1, fl1])/
        (16*Pi^2) + (WCOeHbar[fl1, mif2]*yl[fl1, fl2]*ylbar[mif1, fl2])/
        (32*Pi^2) - (5*WCOHe[mif2, fl1]*yl[fl2, fl3]*ylbar[fl2, fl1]*
         ylbar[mif1, fl3])/(96*Pi^2) - (WCWeinberg[fl1, fl2]*
         WCWeinbergbar[fl1, fl2]*ylbar[mif1, mif2])/(24*Pi^2) + 
       (WCOdHbar[fl1, fl2]*yd[fl1, fl2]*ylbar[mif1, mif2])/(16*Pi^2) - 
       (WCOHq3[fl1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3]*ylbar[mif1, mif2])/
        (4*Pi^2) + (WCOeHbar[fl1, fl2]*yl[fl1, fl2]*ylbar[mif1, mif2])/
        (48*Pi^2) - (WCOHl3[fl1, fl2]*yl[fl2, fl3]*ylbar[fl1, fl3]*
         ylbar[mif1, mif2])/(12*Pi^2) - (WCOHe[mif2, fl1]*yl[fl2, mif3]*
         ylbar[fl2, fl1]*ylbar[mif1, mif3])/(64*Pi^2) - 
       (WCOHe[fl1, mif3]*yl[fl2, fl1]*ylbar[fl2, mif2]*ylbar[mif1, mif3])/
        (192*Pi^2) + (WCOHe[mif2, fl1]*yl[mif3, mif4]*ylbar[mif1, mif4]*
         ylbar[mif3, fl1])/(192*Pi^2) + (WCOHl1[fl1, mif1]*yl[mif3, fl2]*
         ylbar[fl1, fl2]*ylbar[mif3, mif2])/(64*Pi^2) + 
       (WCOHl3[fl1, mif1]*yl[mif3, fl2]*ylbar[fl1, fl2]*ylbar[mif3, mif2])/
        (64*Pi^2) - (WCOHl1[fl1, mif1]*yl[mif3, mif4]*ylbar[fl1, mif4]*
         ylbar[mif3, mif2])/(192*Pi^2) - (WCOHl3[fl1, mif1]*yl[mif3, mif4]*
         ylbar[fl1, mif4]*ylbar[mif3, mif2])/(64*Pi^2) + 
       (WCOHl1[mif3, fl1]*yl[fl1, fl2]*ylbar[mif1, fl2]*ylbar[mif3, mif2])/
        (192*Pi^2) + (WCOHl3[mif3, fl1]*yl[fl1, fl2]*ylbar[mif1, fl2]*
         ylbar[mif3, mif2])/(192*Pi^2) - (WCOHl1[mif3, fl1]*yl[fl1, mif4]*
         ylbar[mif1, mif4]*ylbar[mif3, mif2])/(192*Pi^2) - 
       (WCOHl3[mif3, fl1]*yl[fl1, mif4]*ylbar[mif1, mif4]*ylbar[mif3, mif2])/
        (64*Pi^2) + (WCOHe[fl1, mif4]*yl[mif3, fl1]*ylbar[mif1, mif4]*
         ylbar[mif3, mif2])/(192*Pi^2) - 
       (lam*WCOlequ1bar[mif1, mif2, fl1, fl2]*yu[fl1, fl2])/(8*Pi^2) + 
       (WCOHud[fl1, fl2]*ydbar[fl3, fl2]*ylbar[mif1, mif2]*yu[fl3, fl1])/
        (8*Pi^2) + (WCOlequ1bar[mif1, mif2, fl1, fl2]*yd[fl3, fl4]*
         ydbar[fl3, fl1]*yu[fl4, fl2])/(8*Pi^2) + 
       (WCOuH[fl1, fl2]*ylbar[mif1, mif2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (3*WCOeHbar[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2) - 
       (WCOHq3[fl1, fl2]*ylbar[mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (4*Pi^2) + (WCOlequ1bar[mif1, mif2, fl1, fl2]*yu[fl1, fl3]*
         yu[fl3, fl4]*yubar[fl2, fl4])/(8*Pi^2) + 
       (WCOHudbar[fl1, fl2]*yd[fl3, fl2]*ylbar[mif1, mif2]*yubar[fl3, fl1])/
        (8*Pi^2) - (WCOledqbar[mif1, mif2, fl1, fl2]*ydbar[fl2, fl3]*
         yu[fl1, fl4]*yubar[fl3, fl4])/(8*Pi^2) + 
       (WCOlequ1bar[mif1, mif2, fl1, fl2]*yu[fl3, fl2]*yu[fl4, fl3]*
         yubar[fl4, fl1])/(8*Pi^2) + (5*WCOlequ1bar[mif1, mif2, fl1, fl2]*
         yu[fl1, fl3]*yu[fl4, fl2]*yubar[fl4, fl3])/(16*Pi^2), 
     alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif3]*WCOeu[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOeu[mif1, mif2, mif3, 
          MIF1])/(24*Pi^2) - (g3^2*WCOeu[mif1, mif2, mif3, mif4])/(6*Pi^2) + 
       (g3^2*WCOqe[mif3, mif4, mif1, mif2])/(12*Pi^2) + 
       (WCOeu[fl1, fl2, mif3, mif4]*yl[fl2, mif2]*ylbar[fl1, mif1])/
        (32*Pi^2) - (WCOlu[fl1, fl2, mif3, mif4]*yl[fl2, mif2]*
         ylbar[fl1, mif1])/(16*Pi^2) + (WCOed[mif1, mif2, fl1, fl2]*
         yu[fl2, mif4]*yubar[fl1, mif3])/(32*Pi^2) + 
       (WCOeu[mif1, mif2, fl1, fl2]*yu[fl2, mif4]*yubar[fl1, mif3])/
        (32*Pi^2) - (WCOqe[fl1, fl2, mif1, mif2]*yu[fl2, mif4]*
         yubar[fl1, mif3])/(16*Pi^2), alphaOeubar[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[MIF1, mif4]*WCOeu[mif2, mif1, MIF1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOeu[mif2, mif1, mif4, MIF1])/(24*Pi^2) - 
       (g3^2*WCOeu[mif2, mif1, mif4, mif3])/(6*Pi^2) + 
       (g3^2*WCOqe[mif4, mif3, mif2, mif1])/(12*Pi^2) + 
       (WCOeu[fl2, fl1, mif4, mif3]*yl[fl1, mif1]*ylbar[fl2, mif2])/
        (32*Pi^2) - (WCOlu[fl2, fl1, mif4, mif3]*yl[fl1, mif1]*
         ylbar[fl2, mif2])/(16*Pi^2) + (WCOed[mif2, mif1, fl2, fl1]*
         yu[fl1, mif3]*yubar[fl2, mif4])/(32*Pi^2) + 
       (WCOeu[mif2, mif1, fl2, fl1]*yu[fl1, mif3]*yubar[fl2, mif4])/
        (32*Pi^2) - (WCOqe[fl2, fl1, mif2, mif1]*yu[fl1, mif3]*
         yubar[fl2, mif4])/(16*Pi^2), alphaOeW[mif1_, mif2_] -> 
      -(muH^2*alphaEWlp[mif1, mif3]*WCOHl1[mif3, fl1]*yl[fl1, mif2])/
        (64*Pi^2) - (muH^2*alphaEWlpbar[mif3, mif1]*WCOHl1[mif3, fl1]*
         yl[fl1, mif2])/(64*Pi^2) + ((I/64)*muH^2*alphaEWltp[mif1, mif3]*
         WCOHl1[mif3, fl1]*yl[fl1, mif2])/Pi^2 + 
       ((I/64)*muH^2*alphaEWltpbar[mif3, mif1]*WCOHl1[mif3, fl1]*
         yl[fl1, mif2])/Pi^2 + ((I/256)*muH^2*alphaRWlp[mif1, mif3]*
         WCOHl1[mif3, fl1]*yl[fl1, mif2])/Pi^2 + 
       ((I/256)*muH^2*alphaRWlpbar[mif3, mif1]*WCOHl1[mif3, fl1]*
         yl[fl1, mif2])/Pi^2 + (muH^2*alphaRWltp[mif1, mif3]*
         WCOHl1[mif3, fl1]*yl[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaRWltpbar[mif3, mif1]*WCOHl1[mif3, fl1]*yl[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEWlp[mif1, mif3]*WCOHl3[mif3, fl1]*
         yl[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEWlpbar[mif3, mif1]*
         WCOHl3[mif3, fl1]*yl[fl1, mif2])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEWltp[mif1, mif3]*WCOHl3[mif3, fl1]*
         yl[fl1, mif2])/Pi^2 + (((3*I)/64)*muH^2*alphaEWltpbar[mif3, mif1]*
         WCOHl3[mif3, fl1]*yl[fl1, mif2])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRWlp[mif1, mif3]*WCOHl3[mif3, fl1]*
         yl[fl1, mif2])/Pi^2 + (((3*I)/256)*muH^2*alphaRWlpbar[mif3, mif1]*
         WCOHl3[mif3, fl1]*yl[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRWltp[mif1, mif3]*WCOHl3[mif3, fl1]*yl[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRWltpbar[mif3, mif1]*WCOHl3[mif3, fl1]*
         yl[fl1, mif2])/(256*Pi^2) + (muH^2*alphaEWlp[mif1, mif3]*
         WCOHe[fl1, mif2]*yl[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEWlpbar[mif3, mif1]*WCOHe[fl1, mif2]*yl[mif3, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEWltp[mif1, mif3]*WCOHe[fl1, mif2]*
         yl[mif3, fl1])/Pi^2 - ((I/64)*muH^2*alphaEWltpbar[mif3, mif1]*
         WCOHe[fl1, mif2]*yl[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRWlp[mif1, mif3]*WCOHe[fl1, mif2]*yl[mif3, fl1])/
        Pi^2 - ((I/256)*muH^2*alphaRWlpbar[mif3, mif1]*WCOHe[fl1, mif2]*
         yl[mif3, fl1])/Pi^2 - (muH^2*alphaRWltp[mif1, mif3]*WCOHe[fl1, mif2]*
         yl[mif3, fl1])/(256*Pi^2) - (muH^2*alphaRWltpbar[mif3, mif1]*
         WCOHe[fl1, mif2]*yl[mif3, fl1])/(256*Pi^2) + 
       (alphaEWlp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*yl[mif3, mif2])/
        (64*Pi^2) + (alphaEWlpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif3, mif2])/(64*Pi^2) - ((I/64)*alphaEWltp[mif1, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yl[mif3, mif2])/Pi^2 - 
       ((I/64)*alphaEWltpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif3, mif2])/Pi^2 - ((I/256)*alphaRWlp[mif1, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yl[mif3, mif2])/Pi^2 - 
       ((I/256)*alphaRWlpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif3, mif2])/Pi^2 - (alphaRWltp[mif1, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yl[mif3, mif2])/(256*Pi^2) - 
       (alphaRWltpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yl[mif3, mif2])/(256*Pi^2) + (alphaEWlp[mif1, mif3]*yl[fl1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/(192*Pi^2) + 
       (alphaEWlpbar[mif3, mif1]*yl[fl1, fl2]*yl[mif3, mif2]*ylbar[fl1, fl2])/
        (192*Pi^2) - ((I/192)*alphaEWltp[mif1, mif3]*yl[fl1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/192)*alphaEWltpbar[mif3, mif1]*yl[fl1, fl2]*yl[mif3, mif2]*
         ylbar[fl1, fl2])/Pi^2 - ((I/768)*alphaRWlp[mif1, mif3]*yl[fl1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/Pi^2 - 
       ((I/768)*alphaRWlpbar[mif3, mif1]*yl[fl1, fl2]*yl[mif3, mif2]*
         ylbar[fl1, fl2])/Pi^2 - (alphaRWltp[mif1, mif3]*yl[fl1, fl2]*
         yl[mif3, mif2]*ylbar[fl1, fl2])/(768*Pi^2) - 
       (alphaRWltpbar[mif3, mif1]*yl[fl1, fl2]*yl[mif3, mif2]*
         ylbar[fl1, fl2])/(768*Pi^2) + (alphaEWlp[mif1, mif3]*yl[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEWlpbar[mif3, mif1]*yl[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/
        (64*Pi^2) - ((I/64)*alphaEWltp[mif1, mif3]*yl[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/64)*alphaEWltpbar[mif3, mif1]*yl[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRWlp[mif1, mif3]*
         yl[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRWlpbar[mif3, mif1]*yl[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRWltp[mif1, mif3]*yl[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRWltpbar[mif3, mif1]*yl[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2), alphaOeWbar[mif1_, mif2_] -> 
      -(muH^2*alphaEWlp[mif3, mif1]*WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/
        (64*Pi^2) - (muH^2*alphaEWlpbar[mif1, mif3]*WCOHl1[fl1, mif3]*
         ylbar[fl1, mif2])/(64*Pi^2) - ((I/64)*muH^2*alphaEWltp[mif3, mif1]*
         WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/Pi^2 - 
       ((I/64)*muH^2*alphaEWltpbar[mif1, mif3]*WCOHl1[fl1, mif3]*
         ylbar[fl1, mif2])/Pi^2 - ((I/256)*muH^2*alphaRWlp[mif3, mif1]*
         WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/Pi^2 - 
       ((I/256)*muH^2*alphaRWlpbar[mif1, mif3]*WCOHl1[fl1, mif3]*
         ylbar[fl1, mif2])/Pi^2 + (muH^2*alphaRWltp[mif3, mif1]*
         WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaRWltpbar[mif1, mif3]*WCOHl1[fl1, mif3]*ylbar[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEWlp[mif3, mif1]*WCOHl3[fl1, mif3]*
         ylbar[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEWlpbar[mif1, mif3]*
         WCOHl3[fl1, mif3]*ylbar[fl1, mif2])/(64*Pi^2) - 
       (((3*I)/64)*muH^2*alphaEWltp[mif3, mif1]*WCOHl3[fl1, mif3]*
         ylbar[fl1, mif2])/Pi^2 - (((3*I)/64)*muH^2*alphaEWltpbar[mif1, mif3]*
         WCOHl3[fl1, mif3]*ylbar[fl1, mif2])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRWlp[mif3, mif1]*WCOHl3[fl1, mif3]*
         ylbar[fl1, mif2])/Pi^2 - (((3*I)/256)*muH^2*alphaRWlpbar[mif1, mif3]*
         WCOHl3[fl1, mif3]*ylbar[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRWltp[mif3, mif1]*WCOHl3[fl1, mif3]*ylbar[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRWltpbar[mif1, mif3]*WCOHl3[fl1, mif3]*
         ylbar[fl1, mif2])/(256*Pi^2) + (muH^2*alphaEWlp[mif3, mif1]*
         WCOHe[mif2, fl1]*ylbar[mif3, fl1])/(64*Pi^2) + 
       (muH^2*alphaEWlpbar[mif1, mif3]*WCOHe[mif2, fl1]*ylbar[mif3, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEWltp[mif3, mif1]*WCOHe[mif2, fl1]*
         ylbar[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEWltpbar[mif1, mif3]*
         WCOHe[mif2, fl1]*ylbar[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRWlp[mif3, mif1]*WCOHe[mif2, fl1]*
         ylbar[mif3, fl1])/Pi^2 + ((I/256)*muH^2*alphaRWlpbar[mif1, mif3]*
         WCOHe[mif2, fl1]*ylbar[mif3, fl1])/Pi^2 - 
       (muH^2*alphaRWltp[mif3, mif1]*WCOHe[mif2, fl1]*ylbar[mif3, fl1])/
        (256*Pi^2) - (muH^2*alphaRWltpbar[mif1, mif3]*WCOHe[mif2, fl1]*
         ylbar[mif3, fl1])/(256*Pi^2) + (alphaEWlp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ylbar[mif3, mif2])/(64*Pi^2) + 
       (alphaEWlpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif3, mif2])/(64*Pi^2) + ((I/64)*alphaEWltp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ylbar[mif3, mif2])/Pi^2 + 
       ((I/64)*alphaEWltpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif3, mif2])/Pi^2 + ((I/256)*alphaRWlp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*ylbar[mif3, mif2])/Pi^2 + 
       ((I/256)*alphaRWlpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif3, mif2])/Pi^2 - (alphaRWltp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*ylbar[mif3, mif2])/(256*Pi^2) - 
       (alphaRWltpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         ylbar[mif3, mif2])/(256*Pi^2) + (alphaEWlp[mif3, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*ylbar[mif3, mif2])/(192*Pi^2) + 
       (alphaEWlpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif3, mif2])/(192*Pi^2) + ((I/192)*alphaEWltp[mif3, mif1]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*ylbar[mif3, mif2])/Pi^2 + 
       ((I/192)*alphaEWltpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif3, mif2])/Pi^2 + ((I/768)*alphaRWlp[mif3, mif1]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*ylbar[mif3, mif2])/Pi^2 + 
       ((I/768)*alphaRWlpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif3, mif2])/Pi^2 - (alphaRWltp[mif3, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*ylbar[mif3, mif2])/(768*Pi^2) - 
       (alphaRWltpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         ylbar[mif3, mif2])/(768*Pi^2) + (alphaEWlp[mif3, mif1]*
         ylbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEWlpbar[mif1, mif3]*ylbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(64*Pi^2) + ((I/64)*alphaEWltp[mif3, mif1]*
         ylbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/64)*alphaEWltpbar[mif1, mif3]*ylbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRWlp[mif3, mif1]*
         ylbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRWlpbar[mif1, mif3]*ylbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRWltp[mif3, mif1]*ylbar[mif3, mif2]*
         yu[fl1, fl2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRWltpbar[mif1, mif3]*ylbar[mif3, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(256*Pi^2), alphaOHd[mif1_, mif2_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOHd[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*WCOHd[mif1, mif2])/(6*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         WCOHd[MIF1, mif2])/(24*Pi^2) + (g3^2*WCOHq1[mif1, mif2])/(12*Pi^2) + 
       (g3*WCOdGbar[fl1, mif1]*yd[fl1, mif2])/(4*Pi^2) - 
       (g3*WCOdGbar[mif3, mif1]*yd[mif3, mif2])/(8*Pi^2) + 
       (WCOHd[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) - 
       (WCOqd1[fl1, fl2, mif1, mif2]*yd[fl2, fl3]*ydbar[fl1, fl3])/(8*Pi^2) + 
       (g3*WCOdG[fl1, mif2]*ydbar[fl1, mif1])/(4*Pi^2) + 
       (WCOHd[fl1, fl2]*yd[fl2, mif2]*ydbar[fl1, mif1])/(32*Pi^2) - 
       (WCOHq1[fl1, fl2]*yd[fl2, mif2]*ydbar[fl1, mif1])/(16*Pi^2) + 
       (WCOHu[fl1, fl2]*yd[fl2, mif2]*ydbar[fl1, mif1])/(32*Pi^2) + 
       (7*WCOHd[mif1, fl1]*yd[fl2, mif2]*ydbar[fl2, fl1])/(192*Pi^2) + 
       (7*WCOHd[fl1, mif2]*yd[fl2, fl1]*ydbar[fl2, mif1])/(192*Pi^2) + 
       (5*WCOdd[mif1, fl1, fl2, mif2]*yd[fl3, fl2]*ydbar[fl3, fl1])/
        (48*Pi^2) + (WCOdd[fl1, fl2, mif1, mif2]*yd[fl3, fl1]*
         ydbar[fl3, fl2])/(4*Pi^2) + (5*WCOdd[fl1, mif2, mif1, fl2]*
         yd[fl3, fl1]*ydbar[fl3, fl2])/(48*Pi^2) - 
       (WCOqd1[fl1, fl2, mif1, mif2]*yd[fl3, fl1]*ydbar[fl3, fl2])/
        (16*Pi^2) + (WCOHd[mif1, fl1]*yd[mif3, mif2]*ydbar[mif3, fl1])/
        (192*Pi^2) - (g3*WCOdG[mif3, mif2]*ydbar[mif3, mif1])/(8*Pi^2) + 
       (WCOHd[fl1, mif2]*yd[mif3, fl1]*ydbar[mif3, mif1])/(192*Pi^2) + 
       (WCOHd[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCOld[fl1, fl2, mif1, mif2]*yl[fl2, fl3]*ylbar[fl1, fl3])/(24*Pi^2) + 
       (WCOed[fl1, fl2, mif1, mif2]*yl[fl3, fl1]*ylbar[fl3, fl2])/(24*Pi^2) - 
       (WCOld[fl1, fl2, mif1, mif2]*yl[fl3, fl1]*ylbar[fl3, fl2])/(48*Pi^2) - 
       (7*WCOHud[fl1, mif2]*ydbar[fl2, mif1]*yu[fl2, fl1])/(192*Pi^2) + 
       (WCOHud[fl1, mif2]*ydbar[mif3, mif1]*yu[mif3, fl1])/(192*Pi^2) + 
       (WCOHd[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (WCOdd[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl3])/(8*Pi^2) - 
       (WCOdd[fl1, mif2, mif1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(48*Pi^2) + 
       (WCOqd1[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl3])/(8*Pi^2) - 
       (WCOud1[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (16*Pi^2) - (7*WCOHudbar[fl1, mif1]*yd[fl2, mif2]*yubar[fl2, fl1])/
        (192*Pi^2) - (WCOdd[mif1, fl1, fl2, mif2]*yu[fl1, fl3]*
         yubar[fl2, fl3])/(48*Pi^2) + (WCOqd1[fl1, fl2, mif1, mif2]*
         yu[fl3, fl1]*yubar[fl3, fl2])/(16*Pi^2) - 
       (WCOud1[fl1, fl2, mif1, mif2]*yu[fl3, fl1]*yubar[fl3, fl2])/(8*Pi^2) + 
       (WCOHudbar[fl1, mif1]*yd[mif3, mif2]*yubar[mif3, fl1])/(192*Pi^2), 
     alphaOHe[mif1_, mif2_] -> (WCOHe[mif1, mif2]*yd[fl1, fl2]*
         ydbar[fl1, fl2])/(16*Pi^2) - (WCOqe[fl1, fl2, mif1, mif2]*
         yd[fl2, fl3]*ydbar[fl1, fl3])/(8*Pi^2) + 
       (WCOed[mif1, mif2, fl1, fl2]*yd[fl3, fl1]*ydbar[fl3, fl2])/(8*Pi^2) - 
       (WCOqe[fl1, fl2, mif1, mif2]*yd[fl3, fl1]*ydbar[fl3, fl2])/(16*Pi^2) + 
       (WCOHe[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCOle[fl1, fl2, mif1, mif2]*yl[fl2, fl3]*ylbar[fl1, fl3])/(24*Pi^2) + 
       (WCOHe[fl1, fl2]*yl[fl2, mif2]*ylbar[fl1, mif1])/(32*Pi^2) - 
       (WCOHl1[fl1, fl2]*yl[fl2, mif2]*ylbar[fl1, mif1])/(16*Pi^2) + 
       (7*WCOHe[mif1, fl1]*yl[fl2, mif2]*ylbar[fl2, fl1])/(192*Pi^2) + 
       (7*WCOHe[fl1, mif2]*yl[fl2, fl1]*ylbar[fl2, mif1])/(192*Pi^2) + 
       (5*WCOee[mif1, fl1, fl2, mif2]*yl[fl3, fl2]*ylbar[fl3, fl1])/
        (48*Pi^2) + (WCOee[fl1, fl2, mif1, mif2]*yl[fl3, fl1]*
         ylbar[fl3, fl2])/(12*Pi^2) + (5*WCOee[fl1, mif2, mif1, fl2]*
         yl[fl3, fl1]*ylbar[fl3, fl2])/(48*Pi^2) - 
       (WCOle[fl1, fl2, mif1, mif2]*yl[fl3, fl1]*ylbar[fl3, fl2])/(48*Pi^2) + 
       (WCOHe[mif1, fl1]*yl[mif3, mif2]*ylbar[mif3, fl1])/(192*Pi^2) + 
       (WCOHe[fl1, mif2]*yl[mif3, fl1]*ylbar[mif3, mif1])/(192*Pi^2) + 
       (WCOHe[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (WCOed[mif1, mif2, fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(16*Pi^2) - 
       (WCOeu[mif1, mif2, fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(16*Pi^2) + 
       (WCOqe[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl3])/(8*Pi^2) - 
       (WCOeu[mif1, mif2, fl1, fl2]*yu[fl3, fl1]*yubar[fl3, fl2])/(8*Pi^2) + 
       (WCOqe[fl1, fl2, mif1, mif2]*yu[fl3, fl1]*yubar[fl3, fl2])/(16*Pi^2), 
     alphaOHl1[mif1_, mif2_] -> (WCOHl1[mif1, mif2]*yd[fl1, fl2]*
         ydbar[fl1, fl2])/(16*Pi^2) - (WCOlq1[mif1, mif2, fl1, fl2]*
         yd[fl2, fl3]*ydbar[fl1, fl3])/(8*Pi^2) + 
       (WCOld[mif1, mif2, fl1, fl2]*yd[fl3, fl1]*ydbar[fl3, fl2])/(8*Pi^2) - 
       (WCOlq1[mif1, mif2, fl1, fl2]*yd[fl3, fl1]*ydbar[fl3, fl2])/
        (16*Pi^2) + (WCOHl1[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/
        (48*Pi^2) + (7*WCOHl1[fl1, mif2]*yl[mif1, fl2]*ylbar[fl1, fl2])/
        (384*Pi^2) + (7*WCOHl3[fl1, mif2]*yl[mif1, fl2]*ylbar[fl1, fl2])/
        (128*Pi^2) - (WCOll[fl1, fl2, mif1, mif2]*yl[fl2, fl3]*
         ylbar[fl1, fl3])/(12*Pi^2) - (5*WCOll[fl1, mif2, mif1, fl2]*
         yl[fl2, fl3]*ylbar[fl1, fl3])/(96*Pi^2) + 
       (WCOHl1[fl1, mif2]*yl[mif1, mif3]*ylbar[fl1, mif3])/(384*Pi^2) + 
       (WCOHl3[fl1, mif2]*yl[mif1, mif3]*ylbar[fl1, mif3])/(128*Pi^2) - 
       (5*WCOll[mif1, fl1, fl2, mif2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
        (96*Pi^2) + (WCOle[mif1, mif2, fl1, fl2]*yl[fl3, fl1]*
         ylbar[fl3, fl2])/(24*Pi^2) - (WCOll[fl1, fl2, mif1, mif2]*
         yl[fl3, fl1]*ylbar[fl3, fl2])/(24*Pi^2) + 
       (7*WCOHl1[mif1, fl1]*yl[fl1, fl2]*ylbar[mif2, fl2])/(384*Pi^2) + 
       (7*WCOHl3[mif1, fl1]*yl[fl1, fl2]*ylbar[mif2, fl2])/(128*Pi^2) - 
       (WCOHe[fl1, fl2]*yl[mif1, fl1]*ylbar[mif2, fl2])/(32*Pi^2) + 
       (WCOHl1[fl1, fl2]*yl[mif1, fl1]*ylbar[mif2, fl2])/(32*Pi^2) + 
       (WCOHl1[mif1, fl1]*yl[fl1, mif3]*ylbar[mif2, mif3])/(384*Pi^2) + 
       (WCOHl3[mif1, fl1]*yl[fl1, mif3]*ylbar[mif2, mif3])/(128*Pi^2) + 
       (WCOHl1[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (WCOld[mif1, mif2, fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(16*Pi^2) + 
       (WCOlq1[mif1, mif2, fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(8*Pi^2) - 
       (WCOlu[mif1, mif2, fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/(16*Pi^2) + 
       (WCOlq1[mif1, mif2, fl1, fl2]*yu[fl3, fl1]*yubar[fl3, fl2])/
        (16*Pi^2) - (WCOlu[mif1, mif2, fl1, fl2]*yu[fl3, fl1]*
         yubar[fl3, fl2])/(8*Pi^2), alphaOHl3[mif1_, mif2_] -> 
      (WCOHl3[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) - 
       (WCOlq3[mif1, mif2, fl1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3])/(8*Pi^2) + 
       (WCOHl3[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (7*WCOHl1[fl1, mif2]*yl[mif1, fl2]*ylbar[fl1, fl2])/(384*Pi^2) - 
       (7*WCOHl3[fl1, mif2]*yl[mif1, fl2]*ylbar[fl1, fl2])/(384*Pi^2) - 
       (5*WCOll[fl1, mif2, mif1, fl2]*yl[fl2, fl3]*ylbar[fl1, fl3])/
        (96*Pi^2) + (WCOHl1[fl1, mif2]*yl[mif1, mif3]*ylbar[fl1, mif3])/
        (384*Pi^2) + (WCOHl3[fl1, mif2]*yl[mif1, mif3]*ylbar[fl1, mif3])/
        (128*Pi^2) - (5*WCOll[mif1, fl1, fl2, mif2]*yl[fl1, fl3]*
         ylbar[fl2, fl3])/(96*Pi^2) + (7*WCOHl1[mif1, fl1]*yl[fl1, fl2]*
         ylbar[mif2, fl2])/(384*Pi^2) - (7*WCOHl3[mif1, fl1]*yl[fl1, fl2]*
         ylbar[mif2, fl2])/(384*Pi^2) + (WCOHl1[mif1, fl1]*yl[fl1, mif3]*
         ylbar[mif2, mif3])/(384*Pi^2) + (WCOHl3[mif1, fl1]*yl[fl1, mif3]*
         ylbar[mif2, mif3])/(128*Pi^2) + (WCOHl3[mif1, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(16*Pi^2) - (WCOlq3[mif1, mif2, fl1, fl2]*
         yu[fl2, fl3]*yubar[fl1, fl3])/(8*Pi^2), alphaOHq1[mif1_, mif2_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOHq1[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*WCOHq1[mif1, mif2])/(6*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         WCOHq1[MIF1, mif2])/(24*Pi^2) - (g3*WCOdGbar[mif2, fl1]*
         yd[mif1, fl1])/(8*Pi^2) + (g3*WCOdGbar[mif2, mif3]*yd[mif1, mif3])/
        (16*Pi^2) + (WCOHq1[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/
        (16*Pi^2) + (7*WCOHq1[fl1, mif2]*yd[mif1, fl2]*ydbar[fl1, fl2])/
        (384*Pi^2) + (7*WCOHq3[fl1, mif2]*yd[mif1, fl2]*ydbar[fl1, fl2])/
        (128*Pi^2) - (WCOqq1[fl1, fl2, mif1, mif2]*yd[fl2, fl3]*
         ydbar[fl1, fl3])/(4*Pi^2) - (5*WCOqq1[fl1, mif2, mif1, fl2]*
         yd[fl2, fl3]*ydbar[fl1, fl3])/(96*Pi^2) - 
       (5*WCOqq3[fl1, mif2, mif1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3])/
        (32*Pi^2) + (WCOHq1[fl1, mif2]*yd[mif1, mif3]*ydbar[fl1, mif3])/
        (384*Pi^2) + (WCOHq3[fl1, mif2]*yd[mif1, mif3]*ydbar[fl1, mif3])/
        (128*Pi^2) - (5*WCOqq1[mif1, fl1, fl2, mif2]*yd[fl1, fl3]*
         ydbar[fl2, fl3])/(96*Pi^2) - (5*WCOqq3[mif1, fl1, fl2, mif2]*
         yd[fl1, fl3]*ydbar[fl2, fl3])/(32*Pi^2) + 
       (WCOqd1[mif1, mif2, fl1, fl2]*yd[fl3, fl1]*ydbar[fl3, fl2])/(8*Pi^2) - 
       (WCOqq1[fl1, fl2, mif1, mif2]*yd[fl3, fl1]*ydbar[fl3, fl2])/(8*Pi^2) - 
       (g3*WCOdG[mif1, fl1]*ydbar[mif2, fl1])/(8*Pi^2) + 
       (7*WCOHq1[mif1, fl1]*yd[fl1, fl2]*ydbar[mif2, fl2])/(384*Pi^2) + 
       (7*WCOHq3[mif1, fl1]*yd[fl1, fl2]*ydbar[mif2, fl2])/(128*Pi^2) - 
       (WCOHd[fl1, fl2]*yd[mif1, fl1]*ydbar[mif2, fl2])/(32*Pi^2) + 
       (WCOHq1[fl1, fl2]*yd[mif1, fl1]*ydbar[mif2, fl2])/(32*Pi^2) + 
       (g3*WCOdG[mif1, mif3]*ydbar[mif2, mif3])/(16*Pi^2) + 
       (WCOHq1[mif1, fl1]*yd[fl1, mif3]*ydbar[mif2, mif3])/(384*Pi^2) + 
       (WCOHq3[mif1, fl1]*yd[fl1, mif3]*ydbar[mif2, mif3])/(128*Pi^2) + 
       (WCOHq1[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCOlq1[fl1, fl2, mif1, mif2]*yl[fl2, fl3]*ylbar[fl1, fl3])/
        (24*Pi^2) - (WCOlq1[fl1, fl2, mif1, mif2]*yl[fl3, fl1]*
         ylbar[fl3, fl2])/(48*Pi^2) + (WCOqe[mif1, mif2, fl1, fl2]*
         yl[fl3, fl1]*ylbar[fl3, fl2])/(24*Pi^2) + 
       (g3*WCOuGbar[mif2, fl1]*yu[mif1, fl1])/(8*Pi^2) - 
       (g3*WCOuGbar[mif2, mif3]*yu[mif1, mif3])/(16*Pi^2) + 
       (WCOHq1[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (7*WCOHq1[fl1, mif2]*yu[mif1, fl2]*yubar[fl1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[fl1, mif2]*yu[mif1, fl2]*yubar[fl1, fl2])/(128*Pi^2) - 
       (WCOqd1[mif1, mif2, fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (16*Pi^2) + (WCOqq1[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(4*Pi^2) + (5*WCOqq1[fl1, mif2, mif1, fl2]*
         yu[fl2, fl3]*yubar[fl1, fl3])/(96*Pi^2) + 
       (5*WCOqq3[fl1, mif2, mif1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (32*Pi^2) - (WCOqu1[mif1, mif2, fl1, fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(16*Pi^2) + (WCOHq1[fl1, mif2]*yu[mif1, mif3]*
         yubar[fl1, mif3])/(384*Pi^2) - (WCOHq3[fl1, mif2]*yu[mif1, mif3]*
         yubar[fl1, mif3])/(128*Pi^2) + (5*WCOqq1[mif1, fl1, fl2, mif2]*
         yu[fl1, fl3]*yubar[fl2, fl3])/(96*Pi^2) + 
       (5*WCOqq3[mif1, fl1, fl2, mif2]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (32*Pi^2) + (WCOqq1[fl1, fl2, mif1, mif2]*yu[fl3, fl1]*
         yubar[fl3, fl2])/(8*Pi^2) - (WCOqu1[mif1, mif2, fl1, fl2]*
         yu[fl3, fl1]*yubar[fl3, fl2])/(8*Pi^2) + 
       (g3*WCOuG[mif1, fl1]*yubar[mif2, fl1])/(8*Pi^2) + 
       (7*WCOHq1[mif1, fl1]*yu[fl1, fl2]*yubar[mif2, fl2])/(384*Pi^2) - 
       (7*WCOHq3[mif1, fl1]*yu[fl1, fl2]*yubar[mif2, fl2])/(128*Pi^2) + 
       (WCOHq1[fl1, fl2]*yu[mif1, fl1]*yubar[mif2, fl2])/(32*Pi^2) - 
       (WCOHu[fl1, fl2]*yu[mif1, fl1]*yubar[mif2, fl2])/(32*Pi^2) - 
       (g3*WCOuG[mif1, mif3]*yubar[mif2, mif3])/(16*Pi^2) + 
       (WCOHq1[mif1, fl1]*yu[fl1, mif3]*yubar[mif2, mif3])/(384*Pi^2) - 
       (WCOHq3[mif1, fl1]*yu[fl1, mif3]*yubar[mif2, mif3])/(128*Pi^2), 
     alphaOHq3[mif1_, mif2_] -> (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOHq3[mif1, MIF1])/(24*Pi^2) - (g3^2*WCOHq3[mif1, mif2])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOHq3[MIF1, mif2])/(24*Pi^2) - 
       (g3*WCOdGbar[mif2, fl1]*yd[mif1, fl1])/(8*Pi^2) + 
       (g3*WCOdGbar[mif2, mif3]*yd[mif1, mif3])/(16*Pi^2) + 
       (WCOHq3[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (7*WCOHq1[fl1, mif2]*yd[mif1, fl2]*ydbar[fl1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[fl1, mif2]*yd[mif1, fl2]*ydbar[fl1, fl2])/(384*Pi^2) - 
       (5*WCOqq1[fl1, mif2, mif1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3])/
        (96*Pi^2) - (WCOqq3[fl1, fl2, mif1, mif2]*yd[fl2, fl3]*
         ydbar[fl1, fl3])/(4*Pi^2) + (5*WCOqq3[fl1, mif2, mif1, fl2]*
         yd[fl2, fl3]*ydbar[fl1, fl3])/(96*Pi^2) + 
       (WCOHq1[fl1, mif2]*yd[mif1, mif3]*ydbar[fl1, mif3])/(384*Pi^2) + 
       (WCOHq3[fl1, mif2]*yd[mif1, mif3]*ydbar[fl1, mif3])/(128*Pi^2) - 
       (5*WCOqq1[mif1, fl1, fl2, mif2]*yd[fl1, fl3]*ydbar[fl2, fl3])/
        (96*Pi^2) + (5*WCOqq3[mif1, fl1, fl2, mif2]*yd[fl1, fl3]*
         ydbar[fl2, fl3])/(96*Pi^2) - (g3*WCOdG[mif1, fl1]*ydbar[mif2, fl1])/
        (8*Pi^2) + (7*WCOHq1[mif1, fl1]*yd[fl1, fl2]*ydbar[mif2, fl2])/
        (384*Pi^2) - (7*WCOHq3[mif1, fl1]*yd[fl1, fl2]*ydbar[mif2, fl2])/
        (384*Pi^2) + (g3*WCOdG[mif1, mif3]*ydbar[mif2, mif3])/(16*Pi^2) + 
       (WCOHq1[mif1, fl1]*yd[fl1, mif3]*ydbar[mif2, mif3])/(384*Pi^2) + 
       (WCOHq3[mif1, fl1]*yd[fl1, mif3]*ydbar[mif2, mif3])/(128*Pi^2) + 
       (WCOHq3[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCOlq3[fl1, fl2, mif1, mif2]*yl[fl2, fl3]*ylbar[fl1, fl3])/
        (24*Pi^2) - (g3*WCOuGbar[mif2, fl1]*yu[mif1, fl1])/(8*Pi^2) + 
       (g3*WCOuGbar[mif2, mif3]*yu[mif1, mif3])/(16*Pi^2) + 
       (WCOHq3[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) - 
       (7*WCOHq1[fl1, mif2]*yu[mif1, fl2]*yubar[fl1, fl2])/(384*Pi^2) - 
       (7*WCOHq3[fl1, mif2]*yu[mif1, fl2]*yubar[fl1, fl2])/(384*Pi^2) - 
       (5*WCOqq1[fl1, mif2, mif1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (96*Pi^2) - (WCOqq3[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(4*Pi^2) + (5*WCOqq3[fl1, mif2, mif1, fl2]*
         yu[fl2, fl3]*yubar[fl1, fl3])/(96*Pi^2) - 
       (WCOHq1[fl1, mif2]*yu[mif1, mif3]*yubar[fl1, mif3])/(384*Pi^2) + 
       (WCOHq3[fl1, mif2]*yu[mif1, mif3]*yubar[fl1, mif3])/(128*Pi^2) - 
       (5*WCOqq1[mif1, fl1, fl2, mif2]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (96*Pi^2) + (5*WCOqq3[mif1, fl1, fl2, mif2]*yu[fl1, fl3]*
         yubar[fl2, fl3])/(96*Pi^2) - (g3*WCOuG[mif1, fl1]*yubar[mif2, fl1])/
        (8*Pi^2) - (7*WCOHq1[mif1, fl1]*yu[fl1, fl2]*yubar[mif2, fl2])/
        (384*Pi^2) - (7*WCOHq3[mif1, fl1]*yu[fl1, fl2]*yubar[mif2, fl2])/
        (384*Pi^2) + (g3*WCOuG[mif1, mif3]*yubar[mif2, mif3])/(16*Pi^2) - 
       (WCOHq1[mif1, fl1]*yu[fl1, mif3]*yubar[mif2, mif3])/(384*Pi^2) + 
       (WCOHq3[mif1, fl1]*yu[fl1, mif3]*yubar[mif2, mif3])/(128*Pi^2), 
     alphaOHu[mif1_, mif2_] -> (g3^2*WCOHq1[mif1, mif2])/(12*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOHu[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*WCOHu[mif1, mif2])/(6*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         WCOHu[MIF1, mif2])/(24*Pi^2) + (WCOHu[mif1, mif2]*yd[fl1, fl2]*
         ydbar[fl1, fl2])/(16*Pi^2) - (WCOqu1[fl1, fl2, mif1, mif2]*
         yd[fl2, fl3]*ydbar[fl1, fl3])/(8*Pi^2) - 
       (WCOqu1[fl1, fl2, mif1, mif2]*yd[fl3, fl1]*ydbar[fl3, fl2])/
        (16*Pi^2) + (WCOud1[mif1, mif2, fl1, fl2]*yd[fl3, fl1]*
         ydbar[fl3, fl2])/(8*Pi^2) + (WCOHu[mif1, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(48*Pi^2) - (WCOlu[fl1, fl2, mif1, mif2]*
         yl[fl2, fl3]*ylbar[fl1, fl3])/(24*Pi^2) + 
       (WCOeu[fl1, fl2, mif1, mif2]*yl[fl3, fl1]*ylbar[fl3, fl2])/(24*Pi^2) - 
       (WCOlu[fl1, fl2, mif1, mif2]*yl[fl3, fl1]*ylbar[fl3, fl2])/(48*Pi^2) - 
       (g3*WCOuGbar[fl1, mif1]*yu[fl1, mif2])/(4*Pi^2) + 
       (7*WCOHud[mif1, fl1]*ydbar[fl2, fl1]*yu[fl2, mif2])/(192*Pi^2) + 
       (g3*WCOuGbar[mif3, mif1]*yu[mif3, mif2])/(8*Pi^2) - 
       (WCOHud[mif1, fl1]*ydbar[mif3, fl1]*yu[mif3, mif2])/(192*Pi^2) + 
       (WCOHu[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (WCOqu1[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*yubar[fl1, fl3])/(8*Pi^2) - 
       (WCOud1[mif1, mif2, fl1, fl2]*yu[fl2, fl3]*yubar[fl1, fl3])/
        (16*Pi^2) - (WCOuu[fl1, fl2, mif1, mif2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(8*Pi^2) - (WCOuu[fl1, mif2, mif1, fl2]*
         yu[fl2, fl3]*yubar[fl1, fl3])/(48*Pi^2) - 
       (g3*WCOuG[fl1, mif2]*yubar[fl1, mif1])/(4*Pi^2) + 
       (WCOHd[fl1, fl2]*yu[fl2, mif2]*yubar[fl1, mif1])/(32*Pi^2) - 
       (WCOHq1[fl1, fl2]*yu[fl2, mif2]*yubar[fl1, mif1])/(16*Pi^2) + 
       (WCOHu[fl1, fl2]*yu[fl2, mif2]*yubar[fl1, mif1])/(32*Pi^2) + 
       (7*WCOHu[mif1, fl1]*yu[fl2, mif2]*yubar[fl2, fl1])/(192*Pi^2) - 
       (WCOuu[mif1, fl1, fl2, mif2]*yu[fl1, fl3]*yubar[fl2, fl3])/(48*Pi^2) + 
       (7*WCOHudbar[mif2, fl1]*yd[fl2, fl1]*yubar[fl2, mif1])/(192*Pi^2) + 
       (7*WCOHu[fl1, mif2]*yu[fl2, fl1]*yubar[fl2, mif1])/(192*Pi^2) - 
       (5*WCOuu[mif1, fl1, fl2, mif2]*yu[fl3, fl2]*yubar[fl3, fl1])/
        (48*Pi^2) + (WCOqu1[fl1, fl2, mif1, mif2]*yu[fl3, fl1]*
         yubar[fl3, fl2])/(16*Pi^2) - (WCOuu[fl1, fl2, mif1, mif2]*
         yu[fl3, fl1]*yubar[fl3, fl2])/(4*Pi^2) - 
       (5*WCOuu[fl1, mif2, mif1, fl2]*yu[fl3, fl1]*yubar[fl3, fl2])/
        (48*Pi^2) + (WCOHu[mif1, fl1]*yu[mif3, mif2]*yubar[mif3, fl1])/
        (192*Pi^2) + (g3*WCOuG[mif3, mif2]*yubar[mif3, mif1])/(8*Pi^2) - 
       (WCOHudbar[mif2, fl1]*yd[mif3, fl1]*yubar[mif3, mif1])/(192*Pi^2) + 
       (WCOHu[fl1, mif2]*yu[mif3, fl1]*yubar[mif3, mif1])/(192*Pi^2), 
     alphaOHud[mif1_, mif2_] -> (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOHud[mif1, MIF1])/(24*Pi^2) - (g3^2*WCOHud[mif1, mif2])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOHud[MIF1, mif2])/(24*Pi^2) + 
       (g3*WCOuGbar[fl1, mif1]*yd[fl1, mif2])/(2*Pi^2) - 
       (g3*WCOuGbar[mif3, mif1]*yd[mif3, mif2])/(4*Pi^2) + 
       (WCOHud[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (WCOHud[mif1, fl1]*yd[mif3, mif2]*ydbar[mif3, fl1])/(96*Pi^2) + 
       (WCOHud[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (WCOHud[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (g3*WCOdG[fl1, mif2]*yubar[fl1, mif1])/(2*Pi^2) + 
       (7*WCOHu[mif1, fl1]*yd[fl2, mif2]*yubar[fl2, fl1])/(96*Pi^2) - 
       (7*WCOHd[fl1, mif2]*yd[fl2, fl1]*yubar[fl2, mif1])/(96*Pi^2) + 
       (5*WCOud1[mif1, fl1, fl2, mif2]*yd[fl3, fl2]*yubar[fl3, fl1])/
        (24*Pi^2) + (5*WCOud8[mif1, fl1, fl2, mif2]*yd[fl3, fl2]*
         yubar[fl3, fl1])/(18*Pi^2) - (WCOHu[mif1, fl1]*yd[mif3, mif2]*
         yubar[mif3, fl1])/(96*Pi^2) - (g3*WCOdG[mif3, mif2]*
         yubar[mif3, mif1])/(4*Pi^2) + (WCOHd[fl1, mif2]*yd[mif3, fl1]*
         yubar[mif3, mif1])/(96*Pi^2) + (WCOHud[fl1, mif2]*yu[mif3, fl1]*
         yubar[mif3, mif1])/(96*Pi^2), alphaOHudbar[mif1_, mif2_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOHudbar[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*WCOHudbar[mif1, mif2])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOHudbar[MIF1, mif2])/(24*Pi^2) + 
       (WCOHudbar[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (g3*WCOuG[fl1, mif1]*ydbar[fl1, mif2])/(2*Pi^2) - 
       (g3*WCOuG[mif3, mif1]*ydbar[mif3, mif2])/(4*Pi^2) + 
       (WCOHudbar[mif1, fl1]*yd[mif3, fl1]*ydbar[mif3, mif2])/(96*Pi^2) + 
       (WCOHudbar[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (g3*WCOdGbar[fl1, mif2]*yu[fl1, mif1])/(2*Pi^2) + 
       (7*WCOHu[fl1, mif1]*ydbar[fl2, mif2]*yu[fl2, fl1])/(96*Pi^2) - 
       (7*WCOHd[mif2, fl1]*ydbar[fl2, fl1]*yu[fl2, mif1])/(96*Pi^2) + 
       (5*WCOud1[fl1, mif1, mif2, fl2]*ydbar[fl3, fl2]*yu[fl3, fl1])/
        (24*Pi^2) + (5*WCOud8[fl1, mif1, mif2, fl2]*ydbar[fl3, fl2]*
         yu[fl3, fl1])/(18*Pi^2) - (WCOHu[fl1, mif1]*ydbar[mif3, mif2]*
         yu[mif3, fl1])/(96*Pi^2) - (g3*WCOdGbar[mif3, mif2]*yu[mif3, mif1])/
        (4*Pi^2) + (WCOHd[mif2, fl1]*ydbar[mif3, fl1]*yu[mif3, mif1])/
        (96*Pi^2) + (WCOHudbar[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/
        (16*Pi^2) + (WCOHudbar[fl1, mif2]*yu[mif3, mif1]*yubar[mif3, fl1])/
        (96*Pi^2), alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif3]*WCOld[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOld[mif1, mif2, mif3, 
          MIF1])/(24*Pi^2) - (g3^2*WCOld[mif1, mif2, mif3, mif4])/(6*Pi^2) + 
       (g3^2*WCOlq1[mif1, mif2, mif3, mif4])/(12*Pi^2) + 
       (WCOld[mif1, mif2, fl1, fl2]*yd[fl2, mif4]*ydbar[fl1, mif3])/
        (32*Pi^2) - (WCOlq1[mif1, mif2, fl1, fl2]*yd[fl2, mif4]*
         ydbar[fl1, mif3])/(16*Pi^2) + (WCOlu[mif1, mif2, fl1, fl2]*
         yd[fl2, mif4]*ydbar[fl1, mif3])/(32*Pi^2) - 
       (WCOed[fl1, fl2, mif3, mif4]*yl[mif1, fl1]*ylbar[mif2, fl2])/
        (32*Pi^2) + (WCOld[fl1, fl2, mif3, mif4]*yl[mif1, fl1]*
         ylbar[mif2, fl2])/(32*Pi^2), alphaOldbar[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[MIF1, mif4]*WCOld[mif2, mif1, MIF1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOld[mif2, mif1, mif4, MIF1])/(24*Pi^2) - 
       (g3^2*WCOld[mif2, mif1, mif4, mif3])/(6*Pi^2) + 
       (g3^2*WCOlq1[mif2, mif1, mif4, mif3])/(12*Pi^2) + 
       (WCOld[mif2, mif1, fl2, fl1]*yd[fl1, mif3]*ydbar[fl2, mif4])/
        (32*Pi^2) - (WCOlq1[mif2, mif1, fl2, fl1]*yd[fl1, mif3]*
         ydbar[fl2, mif4])/(16*Pi^2) + (WCOlu[mif2, mif1, fl2, fl1]*
         yd[fl1, mif3]*ydbar[fl2, mif4])/(32*Pi^2) - 
       (WCOed[fl2, fl1, mif4, mif3]*yl[mif2, fl2]*ylbar[mif1, fl1])/
        (32*Pi^2) + (WCOld[fl2, fl1, mif4, mif3]*yl[mif2, fl2]*
         ylbar[mif1, fl1])/(32*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
      -(WCOledqbar[mif2, mif3, fl1, fl2]*ydbar[fl2, fl1]*yl[mif1, mif4])/
        (32*Pi^2) + (5*WCOle[fl1, mif2, mif3, fl2]*yl[mif1, mif4]*
         ylbar[fl1, fl2])/(96*Pi^2) + (WCOle[mif1, mif2, fl1, fl2]*
         yl[fl2, mif4]*ylbar[fl1, mif3])/(32*Pi^2) - 
       (WCOll[fl1, fl2, mif1, mif2]*yl[fl2, mif4]*ylbar[fl1, mif3])/
        (8*Pi^2) - (WCOee[fl1, fl2, mif3, mif4]*yl[mif1, fl1]*
         ylbar[mif2, fl2])/(16*Pi^2) + (WCOle[fl1, fl2, mif3, mif4]*
         yl[mif1, fl1]*ylbar[mif2, fl2])/(32*Pi^2) - 
       (WCOledq[mif1, mif4, fl1, fl2]*yd[fl2, fl1]*ylbar[mif2, mif3])/
        (32*Pi^2) + (5*WCOle[mif1, fl1, fl2, mif4]*yl[fl1, fl2]*
         ylbar[mif2, mif3])/(96*Pi^2) + (WCOlequ1bar[mif2, mif3, fl1, fl2]*
         yl[mif1, mif4]*yu[fl1, fl2])/(32*Pi^2) + 
       (WCOlequ1[mif1, mif4, fl1, fl2]*ylbar[mif2, mif3]*yubar[fl1, fl2])/
        (32*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, mif4_] -> 
      -(WCOledqbar[mif1, mif4, fl1, fl2]*ydbar[fl2, fl1]*yl[mif2, mif3])/
        (32*Pi^2) + (5*WCOle[fl1, mif1, mif4, fl2]*yl[mif2, mif3]*
         ylbar[fl1, fl2])/(96*Pi^2) + (WCOle[mif2, mif1, fl2, fl1]*
         yl[fl1, mif3]*ylbar[fl2, mif4])/(32*Pi^2) - 
       (WCOll[fl2, fl1, mif2, mif1]*yl[fl1, mif3]*ylbar[fl2, mif4])/
        (8*Pi^2) - (WCOee[fl2, fl1, mif4, mif3]*yl[mif2, fl2]*
         ylbar[mif1, fl1])/(16*Pi^2) + (WCOle[fl2, fl1, mif4, mif3]*
         yl[mif2, fl2]*ylbar[mif1, fl1])/(32*Pi^2) - 
       (WCOledq[mif2, mif3, fl1, fl2]*yd[fl2, fl1]*ylbar[mif1, mif4])/
        (32*Pi^2) + (5*WCOle[mif2, fl1, fl2, mif3]*yl[fl1, fl2]*
         ylbar[mif1, mif4])/(96*Pi^2) + (WCOlequ1bar[mif1, mif4, fl1, fl2]*
         yl[mif2, mif3]*yu[fl1, fl2])/(32*Pi^2) + 
       (WCOlequ1[mif2, mif3, fl1, fl2]*ylbar[mif1, mif4]*yubar[fl1, fl2])/
        (32*Pi^2), alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif3]*WCOledq[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOledq[mif1, mif2, 
          mif3, MIF1])/(24*Pi^2) - (g3^2*WCOledq[mif1, mif2, mif3, mif4])/
        (3*Pi^2) + (WCOledq[mif1, mif2, fl1, fl2]*yd[fl2, fl1]*
         ydbar[mif4, mif3])/(16*Pi^2) - (5*WCOle[mif1, fl1, fl2, mif2]*
         ydbar[mif4, mif3]*yl[fl1, fl2])/(48*Pi^2) - 
       (5*WCOqd1[fl1, mif4, mif3, fl2]*ydbar[fl1, fl2]*yl[mif1, mif2])/
        (48*Pi^2) - (5*WCOqd8[fl1, mif4, mif3, fl2]*ydbar[fl1, fl2]*
         yl[mif1, mif2])/(36*Pi^2) + (WCOledq[fl1, fl2, mif3, mif4]*
         yl[mif1, mif2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (WCOquqd1bar[fl1, fl2, mif4, mif3]*yl[mif1, mif2]*yu[fl1, fl2])/
        (16*Pi^2) + (WCOquqd1bar[mif4, fl1, fl2, mif3]*yl[mif1, mif2]*
         yu[fl2, fl1])/(96*Pi^2) + (WCOquqd8bar[mif4, fl1, fl2, mif3]*
         yl[mif1, mif2]*yu[fl2, fl1])/(72*Pi^2) - 
       (WCOlequ1[mif1, mif2, fl1, fl2]*ydbar[mif4, mif3]*yubar[fl1, fl2])/
        (16*Pi^2) + (WCOlequ1[mif1, mif2, fl1, fl2]*ydbar[fl1, mif3]*
         yubar[mif4, fl2])/(32*Pi^2) - 
       (epsilonbar*WCOlequ3[mif1, mif2, fl1, fl2]*ydbar[fl1, mif3]*
         yubar[mif4, fl2])/(8*Pi^2), alphaOledqbar[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[MIF1, mif3]*WCOledqbar[mif1, mif2, 
          MIF1, mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOledqbar[mif1, mif2, mif3, MIF1])/(24*Pi^2) - 
       (g3^2*WCOledqbar[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (WCOledqbar[mif1, mif2, fl1, fl2]*yd[mif4, mif3]*ydbar[fl2, fl1])/
        (16*Pi^2) - (5*WCOle[fl1, mif1, mif2, fl2]*yd[mif4, mif3]*
         ylbar[fl1, fl2])/(48*Pi^2) - (5*WCOqd1[mif4, fl1, fl2, mif3]*
         yd[fl1, fl2]*ylbar[mif1, mif2])/(48*Pi^2) - 
       (5*WCOqd8[mif4, fl1, fl2, mif3]*yd[fl1, fl2]*ylbar[mif1, mif2])/
        (36*Pi^2) + (WCOledqbar[fl1, fl2, mif3, mif4]*yl[fl1, fl2]*
         ylbar[mif1, mif2])/(48*Pi^2) - (WCOlequ1bar[mif1, mif2, fl1, fl2]*
         yd[mif4, mif3]*yu[fl1, fl2])/(16*Pi^2) + 
       (WCOlequ1bar[mif1, mif2, fl1, fl2]*yd[fl1, mif3]*yu[mif4, fl2])/
        (32*Pi^2) - (epsilonbar*WCOlequ3bar[mif1, mif2, fl1, fl2]*
         yd[fl1, mif3]*yu[mif4, fl2])/(8*Pi^2) + 
       (WCOquqd1[fl1, fl2, mif4, mif3]*ylbar[mif1, mif2]*yubar[fl1, fl2])/
        (16*Pi^2) + (WCOquqd1[mif4, fl1, fl2, mif3]*ylbar[mif1, mif2]*
         yubar[fl2, fl1])/(96*Pi^2) + (WCOquqd8[mif4, fl1, fl2, mif3]*
         ylbar[mif1, mif2]*yubar[fl2, fl1])/(72*Pi^2), 
     alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif3]*WCOlequ1[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOlequ1[mif1, mif2, 
          mif3, MIF1])/(24*Pi^2) - (g3^2*WCOlequ1[mif1, mif2, mif3, mif4])/
        (3*Pi^2) + (epsilonbar*g3^2*KroneckerDelta[MIF1, mif3]*
         WCOlequ3[mif1, mif2, MIF1, mif4])/(12*Pi^2) + 
       (epsilonbar*g3^2*KroneckerDelta[MIF1, mif4]*WCOlequ3[mif1, mif2, mif3, 
          MIF1])/(12*Pi^2) - (WCOquqd1[fl1, mif4, mif3, fl2]*ydbar[fl1, fl2]*
         yl[mif1, mif2])/(96*Pi^2) - (WCOquqd1[mif3, mif4, fl1, fl2]*
         ydbar[fl1, fl2]*yl[mif1, mif2])/(16*Pi^2) - 
       (WCOquqd8[fl1, mif4, mif3, fl2]*ydbar[fl1, fl2]*yl[mif1, mif2])/
        (72*Pi^2) + (WCOlequ1[fl1, fl2, mif3, mif4]*yl[mif1, mif2]*
         ylbar[fl1, fl2])/(48*Pi^2) + (5*WCOqu1[mif3, fl1, fl2, mif4]*
         yl[mif1, mif2]*yu[fl1, fl2])/(48*Pi^2) + 
       (5*WCOqu8[mif3, fl1, fl2, mif4]*yl[mif1, mif2]*yu[fl1, fl2])/
        (36*Pi^2) + (WCOledq[mif1, mif2, fl1, fl2]*yd[mif3, fl1]*
         yu[fl2, mif4])/(32*Pi^2) - (WCOledq[mif1, mif2, fl1, fl2]*
         yd[fl2, fl1]*yu[mif3, mif4])/(16*Pi^2) + 
       (5*WCOle[mif1, fl1, fl2, mif2]*yl[fl1, fl2]*yu[mif3, mif4])/
        (48*Pi^2) + (WCOlequ1[mif1, mif2, fl1, fl2]*yu[mif3, mif4]*
         yubar[fl1, fl2])/(16*Pi^2), alphaOlequ1bar[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[MIF1, mif3]*WCOlequ1bar[mif1, mif2, 
          MIF1, mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOlequ1bar[mif1, mif2, mif3, MIF1])/(24*Pi^2) - 
       (g3^2*WCOlequ1bar[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (epsilonbar*g3^2*KroneckerDelta[MIF1, mif3]*WCOlequ3bar[mif1, mif2, 
          MIF1, mif4])/(12*Pi^2) + (epsilonbar*g3^2*KroneckerDelta[MIF1, 
          mif4]*WCOlequ3bar[mif1, mif2, mif3, MIF1])/(12*Pi^2) - 
       (WCOquqd1bar[fl1, mif4, mif3, fl2]*yd[fl1, fl2]*ylbar[mif1, mif2])/
        (96*Pi^2) - (WCOquqd1bar[mif3, mif4, fl1, fl2]*yd[fl1, fl2]*
         ylbar[mif1, mif2])/(16*Pi^2) - (WCOquqd8bar[fl1, mif4, mif3, fl2]*
         yd[fl1, fl2]*ylbar[mif1, mif2])/(72*Pi^2) + 
       (WCOlequ1bar[fl1, fl2, mif3, mif4]*yl[fl1, fl2]*ylbar[mif1, mif2])/
        (48*Pi^2) + (5*WCOqu1[fl1, mif3, mif4, fl2]*ylbar[mif1, mif2]*
         yubar[fl1, fl2])/(48*Pi^2) + (5*WCOqu8[fl1, mif3, mif4, fl2]*
         ylbar[mif1, mif2]*yubar[fl1, fl2])/(36*Pi^2) + 
       (WCOledqbar[mif1, mif2, fl1, fl2]*ydbar[mif3, fl1]*yubar[fl2, mif4])/
        (32*Pi^2) - (WCOledqbar[mif1, mif2, fl1, fl2]*ydbar[fl2, fl1]*
         yubar[mif3, mif4])/(16*Pi^2) + (5*WCOle[fl1, mif1, mif2, fl2]*
         ylbar[fl1, fl2]*yubar[mif3, mif4])/(48*Pi^2) + 
       (WCOlequ1bar[mif1, mif2, fl1, fl2]*yu[fl1, fl2]*yubar[mif3, mif4])/
        (16*Pi^2), alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif3]*WCOlequ3[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOlequ3[mif1, mif2, 
          mif3, MIF1])/(24*Pi^2), alphaOlequ3bar[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[MIF1, mif3]*WCOlequ3bar[mif1, mif2, 
          MIF1, mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOlequ3bar[mif1, mif2, mif3, MIF1])/(24*Pi^2), 
     alphaOll[mif1_, mif2_, mif3_, mif4_] -> 
      -(WCOle[mif3, mif4, fl1, fl2]*yl[mif1, fl1]*ylbar[mif2, fl2])/
        (64*Pi^2) + (WCOll[fl1, fl2, mif3, mif4]*yl[mif1, fl1]*
         ylbar[mif2, fl2])/(32*Pi^2) - (WCOle[mif1, mif2, fl1, fl2]*
         yl[mif3, fl1]*ylbar[mif4, fl2])/(64*Pi^2) + 
       (WCOll[fl1, fl2, mif1, mif2]*yl[mif3, fl1]*ylbar[mif4, fl2])/
        (32*Pi^2), alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif3]*WCOlq1[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOlq1[mif1, mif2, mif3, 
          MIF1])/(24*Pi^2) - (g3^2*WCOlq1[mif1, mif2, mif3, mif4])/(6*Pi^2) - 
       (WCOld[mif1, mif2, fl1, fl2]*yd[mif3, fl1]*ydbar[mif4, fl2])/
        (32*Pi^2) + (WCOlq1[mif1, mif2, fl1, fl2]*yd[mif3, fl1]*
         ydbar[mif4, fl2])/(32*Pi^2) + (WCOlq1[fl1, fl2, mif3, mif4]*
         yl[mif1, fl1]*ylbar[mif2, fl2])/(32*Pi^2) - 
       (WCOqe[mif3, mif4, fl1, fl2]*yl[mif1, fl1]*ylbar[mif2, fl2])/
        (32*Pi^2) + (WCOlq1[mif1, mif2, fl1, fl2]*yu[mif3, fl1]*
         yubar[mif4, fl2])/(32*Pi^2) - (WCOlu[mif1, mif2, fl1, fl2]*
         yu[mif3, fl1]*yubar[mif4, fl2])/(32*Pi^2), 
     alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif4]*WCOlq1[mif2, mif1, MIF1, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOlq1[mif2, mif1, mif4, 
          MIF1])/(24*Pi^2) - (g3^2*WCOlq1[mif2, mif1, mif4, mif3])/(6*Pi^2) - 
       (WCOld[mif2, mif1, fl2, fl1]*yd[mif4, fl2]*ydbar[mif3, fl1])/
        (32*Pi^2) + (WCOlq1[mif2, mif1, fl2, fl1]*yd[mif4, fl2]*
         ydbar[mif3, fl1])/(32*Pi^2) + (WCOlq1[fl2, fl1, mif4, mif3]*
         yl[mif2, fl2]*ylbar[mif1, fl1])/(32*Pi^2) - 
       (WCOqe[mif4, mif3, fl2, fl1]*yl[mif2, fl2]*ylbar[mif1, fl1])/
        (32*Pi^2) + (WCOlq1[mif2, mif1, fl2, fl1]*yu[mif4, fl2]*
         yubar[mif3, fl1])/(32*Pi^2) - (WCOlu[mif2, mif1, fl2, fl1]*
         yu[mif4, fl2]*yubar[mif3, fl1])/(32*Pi^2), 
     alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif3]*WCOlq3[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOlq3[mif1, mif2, mif3, 
          MIF1])/(24*Pi^2) - (g3^2*WCOlq3[mif1, mif2, mif3, mif4])/(6*Pi^2), 
     alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif4]*WCOlq3[mif2, mif1, MIF1, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOlq3[mif2, mif1, mif4, 
          MIF1])/(24*Pi^2) - (g3^2*WCOlq3[mif2, mif1, mif4, mif3])/(6*Pi^2), 
     alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*WCOlq1[mif1, mif2, mif3, mif4])/(12*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif3]*WCOlu[mif1, mif2, MIF1, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOlu[mif1, mif2, mif3, 
          MIF1])/(24*Pi^2) - (g3^2*WCOlu[mif1, mif2, mif3, mif4])/(6*Pi^2) - 
       (WCOeu[fl1, fl2, mif3, mif4]*yl[mif1, fl1]*ylbar[mif2, fl2])/
        (32*Pi^2) + (WCOlu[fl1, fl2, mif3, mif4]*yl[mif1, fl1]*
         ylbar[mif2, fl2])/(32*Pi^2) + (WCOld[mif1, mif2, fl1, fl2]*
         yu[fl2, mif4]*yubar[fl1, mif3])/(32*Pi^2) - 
       (WCOlq1[mif1, mif2, fl1, fl2]*yu[fl2, mif4]*yubar[fl1, mif3])/
        (16*Pi^2) + (WCOlu[mif1, mif2, fl1, fl2]*yu[fl2, mif4]*
         yubar[fl1, mif3])/(32*Pi^2), alphaOlubar[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*WCOlq1[mif2, mif1, mif4, mif3])/(12*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif4]*WCOlu[mif2, mif1, MIF1, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOlu[mif2, mif1, mif4, 
          MIF1])/(24*Pi^2) - (g3^2*WCOlu[mif2, mif1, mif4, mif3])/(6*Pi^2) - 
       (WCOeu[fl2, fl1, mif4, mif3]*yl[mif2, fl2]*ylbar[mif1, fl1])/
        (32*Pi^2) + (WCOlu[fl2, fl1, mif4, mif3]*yl[mif2, fl2]*
         ylbar[mif1, fl1])/(32*Pi^2) + (WCOld[mif2, mif1, fl2, fl1]*
         yu[fl1, mif3]*yubar[fl2, mif4])/(32*Pi^2) - 
       (WCOlq1[mif2, mif1, fl2, fl1]*yu[fl1, mif3]*yubar[fl2, mif4])/
        (16*Pi^2) + (WCOlu[mif2, mif1, fl2, fl1]*yu[fl1, mif3]*
         yubar[fl2, mif4])/(32*Pi^2), alphaOqd1[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[MIF1, mif2]*WCOqd1[mif1, MIF1, mif3, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOqd1[mif1, mif2, MIF1, mif4])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif4]*WCOqd1[mif1, mif2, mif3, MIF1])/
        (24*Pi^2) - (g3^2*WCOqd1[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqd1[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (g3^2*WCOqq1[mif1, mif2, mif3, mif4])/(6*Pi^2) + 
       (5*WCOqd1[fl1, mif2, mif3, fl2]*yd[mif1, mif4]*ydbar[fl1, fl2])/
        (288*Pi^2) + (5*WCOqd8[fl1, mif2, mif3, fl2]*yd[mif1, mif4]*
         ydbar[fl1, fl2])/(216*Pi^2) + (WCOqd1[mif1, mif2, fl1, fl2]*
         yd[fl2, mif4]*ydbar[fl1, mif3])/(32*Pi^2) - 
       (WCOqq1[fl1, fl2, mif1, mif2]*yd[fl2, mif4]*ydbar[fl1, mif3])/
        (8*Pi^2) + (WCOqu1[mif1, mif2, fl1, fl2]*yd[fl2, mif4]*
         ydbar[fl1, mif3])/(32*Pi^2) - (WCOdd[fl1, fl2, mif3, mif4]*
         yd[mif1, fl1]*ydbar[mif2, fl2])/(16*Pi^2) + 
       (WCOqd1[fl1, fl2, mif3, mif4]*yd[mif1, fl1]*ydbar[mif2, fl2])/
        (32*Pi^2) + (5*WCOqd1[mif1, fl1, fl2, mif4]*yd[fl1, fl2]*
         ydbar[mif2, mif3])/(288*Pi^2) + (5*WCOqd8[mif1, fl1, fl2, mif4]*
         yd[fl1, fl2]*ydbar[mif2, mif3])/(216*Pi^2) - 
       (WCOledqbar[fl1, fl2, mif4, mif1]*ydbar[mif2, mif3]*yl[fl1, fl2])/
        (288*Pi^2) - (WCOledq[fl1, fl2, mif3, mif2]*yd[mif1, mif4]*
         ylbar[fl1, fl2])/(288*Pi^2) - (WCOquqd1bar[fl1, fl2, mif2, mif3]*
         yd[mif1, mif4]*yu[fl1, fl2])/(96*Pi^2) - 
       (WCOquqd1bar[mif2, fl1, fl2, mif3]*yd[mif1, mif4]*yu[fl2, fl1])/
        (576*Pi^2) - (WCOquqd8bar[mif2, fl1, fl2, mif3]*yd[mif1, mif4]*
         yu[fl2, fl1])/(432*Pi^2) + (WCOquqd1bar[fl1, fl2, mif2, mif3]*
         yd[fl1, mif4]*yu[mif1, fl2])/(192*Pi^2) + 
       (WCOquqd8bar[fl1, fl2, mif2, mif3]*yd[fl1, mif4]*yu[mif1, fl2])/
        (144*Pi^2) - (WCOquqd1[fl1, fl2, mif1, mif4]*ydbar[mif2, mif3]*
         yubar[fl1, fl2])/(96*Pi^2) - (WCOquqd1[mif1, fl1, fl2, mif4]*
         ydbar[mif2, mif3]*yubar[fl2, fl1])/(576*Pi^2) - 
       (WCOquqd8[mif1, fl1, fl2, mif4]*ydbar[mif2, mif3]*yubar[fl2, fl1])/
        (432*Pi^2) + (WCOquqd1[fl1, fl2, mif1, mif4]*ydbar[fl1, mif3]*
         yubar[mif2, fl2])/(192*Pi^2) + (WCOquqd8[fl1, fl2, mif1, mif4]*
         ydbar[fl1, mif3]*yubar[mif2, fl2])/(144*Pi^2) + 
       (WCOqd1[fl1, fl2, mif3, mif4]*yu[mif1, fl1]*yubar[mif2, fl2])/
        (32*Pi^2) - (WCOud1[fl1, fl2, mif3, mif4]*yu[mif1, fl1]*
         yubar[mif2, fl2])/(32*Pi^2), alphaOqd1bar[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[MIF1, mif2]*WCOqd1[MIF1, mif1, mif4, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOqd1[mif2, mif1, MIF1, mif3])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif3]*WCOqd1[mif2, mif1, mif4, MIF1])/
        (24*Pi^2) - (g3^2*WCOqd1[mif2, mif1, mif4, mif3])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqd1[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) + (g3^2*WCOqq1[mif2, mif1, mif4, mif3])/(6*Pi^2) + 
       (5*WCOqd1[fl1, mif1, mif4, fl2]*yd[mif2, mif3]*ydbar[fl1, fl2])/
        (288*Pi^2) + (5*WCOqd8[fl1, mif1, mif4, fl2]*yd[mif2, mif3]*
         ydbar[fl1, fl2])/(216*Pi^2) + (WCOqd1[mif2, mif1, fl2, fl1]*
         yd[fl1, mif3]*ydbar[fl2, mif4])/(32*Pi^2) - 
       (WCOqq1[fl2, fl1, mif2, mif1]*yd[fl1, mif3]*ydbar[fl2, mif4])/
        (8*Pi^2) + (WCOqu1[mif2, mif1, fl2, fl1]*yd[fl1, mif3]*
         ydbar[fl2, mif4])/(32*Pi^2) - (WCOdd[fl2, fl1, mif4, mif3]*
         yd[mif2, fl2]*ydbar[mif1, fl1])/(16*Pi^2) + 
       (WCOqd1[fl2, fl1, mif4, mif3]*yd[mif2, fl2]*ydbar[mif1, fl1])/
        (32*Pi^2) + (5*WCOqd1[mif2, fl1, fl2, mif3]*yd[fl1, fl2]*
         ydbar[mif1, mif4])/(288*Pi^2) + (5*WCOqd8[mif2, fl1, fl2, mif3]*
         yd[fl1, fl2]*ydbar[mif1, mif4])/(216*Pi^2) - 
       (WCOledqbar[fl1, fl2, mif3, mif2]*ydbar[mif1, mif4]*yl[fl1, fl2])/
        (288*Pi^2) - (WCOledq[fl1, fl2, mif4, mif1]*yd[mif2, mif3]*
         ylbar[fl1, fl2])/(288*Pi^2) - (WCOquqd1bar[fl1, fl2, mif1, mif4]*
         yd[mif2, mif3]*yu[fl1, fl2])/(96*Pi^2) - 
       (WCOquqd1bar[mif1, fl1, fl2, mif4]*yd[mif2, mif3]*yu[fl2, fl1])/
        (576*Pi^2) - (WCOquqd8bar[mif1, fl1, fl2, mif4]*yd[mif2, mif3]*
         yu[fl2, fl1])/(432*Pi^2) + (WCOquqd1bar[fl1, fl2, mif1, mif4]*
         yd[fl1, mif3]*yu[mif2, fl2])/(192*Pi^2) + 
       (WCOquqd8bar[fl1, fl2, mif1, mif4]*yd[fl1, mif3]*yu[mif2, fl2])/
        (144*Pi^2) - (WCOquqd1[fl1, fl2, mif2, mif3]*ydbar[mif1, mif4]*
         yubar[fl1, fl2])/(96*Pi^2) - (WCOquqd1[mif2, fl1, fl2, mif3]*
         ydbar[mif1, mif4]*yubar[fl2, fl1])/(576*Pi^2) - 
       (WCOquqd8[mif2, fl1, fl2, mif3]*ydbar[mif1, mif4]*yubar[fl2, fl1])/
        (432*Pi^2) + (WCOqd1[fl2, fl1, mif4, mif3]*yu[mif2, fl2]*
         yubar[mif1, fl1])/(32*Pi^2) - (WCOud1[fl2, fl1, mif4, mif3]*
         yu[mif2, fl2]*yubar[mif1, fl1])/(32*Pi^2) + 
       (WCOquqd1[fl1, fl2, mif2, mif3]*ydbar[fl1, mif4]*yubar[mif1, fl2])/
        (192*Pi^2) + (WCOquqd8[fl1, fl2, mif2, mif3]*ydbar[fl1, mif4]*
         yubar[mif1, fl2])/(144*Pi^2), alphaOqd8[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[fl1, mif4, mif3, 
          fl1])/(24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif2]*
         WCOdd[mif3, fl1, fl1, mif4])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOqd8[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOqd8[mif1, mif2, MIF1, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOqd8[mif1, mif2, mif3, MIF1])/(24*Pi^2) + 
       (g3^2*WCOqd8[mif1, mif2, mif3, mif4])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqd8[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[fl1, mif2, mif1, 
          fl1])/(24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*
         WCOqq1[mif1, fl1, fl1, mif2])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[fl1, mif2, mif1, fl1])/
        (8*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[mif1, fl1, fl1, 
          mif2])/(8*Pi^2) + (5*WCOqd1[fl1, mif2, mif3, fl2]*yd[mif1, mif4]*
         ydbar[fl1, fl2])/(48*Pi^2) + (5*WCOqd8[fl1, mif2, mif3, fl2]*
         yd[mif1, mif4]*ydbar[fl1, fl2])/(36*Pi^2) + 
       (WCOqd8[mif1, mif2, fl1, fl2]*yd[fl2, mif4]*ydbar[fl1, mif3])/
        (32*Pi^2) + (WCOqu8[mif1, mif2, fl1, fl2]*yd[fl2, mif4]*
         ydbar[fl1, mif3])/(32*Pi^2) + (WCOqd8[fl1, fl2, mif3, mif4]*
         yd[mif1, fl1]*ydbar[mif2, fl2])/(32*Pi^2) + 
       (5*WCOqd1[mif1, fl1, fl2, mif4]*yd[fl1, fl2]*ydbar[mif2, mif3])/
        (48*Pi^2) + (5*WCOqd8[mif1, fl1, fl2, mif4]*yd[fl1, fl2]*
         ydbar[mif2, mif3])/(36*Pi^2) - (WCOledqbar[fl1, fl2, mif4, mif1]*
         ydbar[mif2, mif3]*yl[fl1, fl2])/(48*Pi^2) - 
       (WCOledq[fl1, fl2, mif3, mif2]*yd[mif1, mif4]*ylbar[fl1, fl2])/
        (48*Pi^2) - (WCOquqd1bar[fl1, fl2, mif2, mif3]*yd[mif1, mif4]*
         yu[fl1, fl2])/(16*Pi^2) - (WCOquqd1bar[mif2, fl1, fl2, mif3]*
         yd[mif1, mif4]*yu[fl2, fl1])/(96*Pi^2) - 
       (WCOquqd8bar[mif2, fl1, fl2, mif3]*yd[mif1, mif4]*yu[fl2, fl1])/
        (72*Pi^2) + (WCOquqd1bar[fl1, fl2, mif2, mif3]*yd[fl1, mif4]*
         yu[mif1, fl2])/(32*Pi^2) - (WCOquqd8bar[fl1, fl2, mif2, mif3]*
         yd[fl1, mif4]*yu[mif1, fl2])/(192*Pi^2) - 
       (WCOquqd1[fl1, fl2, mif1, mif4]*ydbar[mif2, mif3]*yubar[fl1, fl2])/
        (16*Pi^2) - (WCOquqd1[mif1, fl1, fl2, mif4]*ydbar[mif2, mif3]*
         yubar[fl2, fl1])/(96*Pi^2) - (WCOquqd8[mif1, fl1, fl2, mif4]*
         ydbar[mif2, mif3]*yubar[fl2, fl1])/(72*Pi^2) + 
       (WCOquqd1[fl1, fl2, mif1, mif4]*ydbar[fl1, mif3]*yubar[mif2, fl2])/
        (32*Pi^2) - (WCOquqd8[fl1, fl2, mif1, mif4]*ydbar[fl1, mif3]*
         yubar[mif2, fl2])/(192*Pi^2) + (WCOqd8[fl1, fl2, mif3, mif4]*
         yu[mif1, fl1]*yubar[mif2, fl2])/(32*Pi^2) - 
       (WCOud8[fl1, fl2, mif3, mif4]*yu[mif1, fl1]*yubar[mif2, fl2])/
        (32*Pi^2), alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[fl1, mif3, mif4, fl1])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[mif4, fl1, fl1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOqd8[MIF1, mif1, mif4, mif3])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif4]*WCOqd8[mif2, mif1, MIF1, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOqd8[mif2, mif1, mif4, 
          MIF1])/(24*Pi^2) + (g3^2*WCOqd8[mif2, mif1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*WCOqd8[mif2, MIF1, mif4, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*
         WCOqq1[fl1, mif1, mif2, fl1])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[mif2, fl1, fl1, mif1])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[fl1, mif1, mif2, 
          fl1])/(8*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*
         WCOqq3[mif2, fl1, fl1, mif1])/(8*Pi^2) + 
       (5*WCOqd1[fl1, mif1, mif4, fl2]*yd[mif2, mif3]*ydbar[fl1, fl2])/
        (48*Pi^2) + (5*WCOqd8[fl1, mif1, mif4, fl2]*yd[mif2, mif3]*
         ydbar[fl1, fl2])/(36*Pi^2) + (WCOqd8[mif2, mif1, fl2, fl1]*
         yd[fl1, mif3]*ydbar[fl2, mif4])/(32*Pi^2) + 
       (WCOqu8[mif2, mif1, fl2, fl1]*yd[fl1, mif3]*ydbar[fl2, mif4])/
        (32*Pi^2) + (WCOqd8[fl2, fl1, mif4, mif3]*yd[mif2, fl2]*
         ydbar[mif1, fl1])/(32*Pi^2) + (5*WCOqd1[mif2, fl1, fl2, mif3]*
         yd[fl1, fl2]*ydbar[mif1, mif4])/(48*Pi^2) + 
       (5*WCOqd8[mif2, fl1, fl2, mif3]*yd[fl1, fl2]*ydbar[mif1, mif4])/
        (36*Pi^2) - (WCOledqbar[fl1, fl2, mif3, mif2]*ydbar[mif1, mif4]*
         yl[fl1, fl2])/(48*Pi^2) - (WCOledq[fl1, fl2, mif4, mif1]*
         yd[mif2, mif3]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (WCOquqd1bar[fl1, fl2, mif1, mif4]*yd[mif2, mif3]*yu[fl1, fl2])/
        (16*Pi^2) - (WCOquqd1bar[mif1, fl1, fl2, mif4]*yd[mif2, mif3]*
         yu[fl2, fl1])/(96*Pi^2) - (WCOquqd8bar[mif1, fl1, fl2, mif4]*
         yd[mif2, mif3]*yu[fl2, fl1])/(72*Pi^2) + 
       (WCOquqd1bar[fl1, fl2, mif1, mif4]*yd[fl1, mif3]*yu[mif2, fl2])/
        (32*Pi^2) - (WCOquqd8bar[fl1, fl2, mif1, mif4]*yd[fl1, mif3]*
         yu[mif2, fl2])/(192*Pi^2) - (WCOquqd1[fl1, fl2, mif2, mif3]*
         ydbar[mif1, mif4]*yubar[fl1, fl2])/(16*Pi^2) - 
       (WCOquqd1[mif2, fl1, fl2, mif3]*ydbar[mif1, mif4]*yubar[fl2, fl1])/
        (96*Pi^2) - (WCOquqd8[mif2, fl1, fl2, mif3]*ydbar[mif1, mif4]*
         yubar[fl2, fl1])/(72*Pi^2) + (WCOqd8[fl2, fl1, mif4, mif3]*
         yu[mif2, fl2]*yubar[mif1, fl1])/(32*Pi^2) - 
       (WCOud8[fl2, fl1, mif4, mif3]*yu[mif2, fl2]*yubar[mif1, fl1])/
        (32*Pi^2) + (WCOquqd1[fl1, fl2, mif2, mif3]*ydbar[fl1, mif4]*
         yubar[mif1, fl2])/(32*Pi^2) - (WCOquqd8[fl1, fl2, mif2, mif3]*
         ydbar[fl1, mif4]*yubar[mif1, fl2])/(192*Pi^2), 
     alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOqe[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) - (g3^2*WCOqe[mif1, mif2, mif3, mif4])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqe[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) - (WCOed[mif3, mif4, fl1, fl2]*yd[mif1, fl1]*
         ydbar[mif2, fl2])/(32*Pi^2) + (WCOqe[fl1, fl2, mif3, mif4]*
         yd[mif1, fl1]*ydbar[mif2, fl2])/(32*Pi^2) - 
       (WCOlq1[fl1, fl2, mif1, mif2]*yl[fl2, mif4]*ylbar[fl1, mif3])/
        (16*Pi^2) + (WCOqe[mif1, mif2, fl1, fl2]*yl[fl2, mif4]*
         ylbar[fl1, mif3])/(32*Pi^2) - (WCOeu[mif3, mif4, fl1, fl2]*
         yu[mif1, fl1]*yubar[mif2, fl2])/(32*Pi^2) + 
       (WCOqe[fl1, fl2, mif3, mif4]*yu[mif1, fl1]*yubar[mif2, fl2])/
        (32*Pi^2), alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOqe[MIF1, mif1, mif4, mif3])/
        (24*Pi^2) - (g3^2*WCOqe[mif2, mif1, mif4, mif3])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqe[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) - (WCOed[mif4, mif3, fl2, fl1]*yd[mif2, fl2]*
         ydbar[mif1, fl1])/(32*Pi^2) + (WCOqe[fl2, fl1, mif4, mif3]*
         yd[mif2, fl2]*ydbar[mif1, fl1])/(32*Pi^2) - 
       (WCOlq1[fl2, fl1, mif2, mif1]*yl[fl1, mif3]*ylbar[fl2, mif4])/
        (16*Pi^2) + (WCOqe[mif2, mif1, fl2, fl1]*yl[fl1, mif3]*
         ylbar[fl2, mif4])/(32*Pi^2) - (WCOeu[mif4, mif3, fl2, fl1]*
         yu[mif2, fl2]*yubar[mif1, fl1])/(32*Pi^2) + 
       (WCOqe[fl2, fl1, mif4, mif3]*yu[mif2, fl2]*yubar[mif1, fl1])/
        (32*Pi^2), alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[fl1, mif2, mif1, fl1])/
        (288*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOqq1[fl1, mif2, mif3, 
          fl1])/(192*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*
         WCOqq1[fl1, mif4, mif1, fl1])/(192*Pi^2) - 
       (g3^2*KroneckerDelta[mif1, mif2]*WCOqq1[fl1, mif4, mif3, fl1])/
        (288*Pi^2) - (g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[mif1, fl1, fl1, 
          mif2])/(288*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*
         WCOqq1[mif1, fl1, fl1, mif4])/(192*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOqq1[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOqq1[mif1, mif2, MIF1, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOqq1[mif1, mif2, mif3, MIF1])/(24*Pi^2) - 
       (g3^2*WCOqq1[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqq1[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOqq1[mif3, fl1, fl1, 
          mif2])/(192*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*
         WCOqq1[mif3, fl1, fl1, mif4])/(288*Pi^2) - 
       (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[fl1, mif2, mif1, fl1])/
        (96*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOqq3[fl1, mif2, mif3, 
          fl1])/(64*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*
         WCOqq3[fl1, mif4, mif1, fl1])/(64*Pi^2) - 
       (g3^2*KroneckerDelta[mif1, mif2]*WCOqq3[fl1, mif4, mif3, fl1])/
        (96*Pi^2) - (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[mif1, fl1, fl1, 
          mif2])/(96*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*
         WCOqq3[mif1, fl1, fl1, mif4])/(64*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, mif4]*WCOqq3[mif3, fl1, fl1, mif2])/
        (64*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*WCOqq3[mif3, fl1, fl1, 
          mif4])/(96*Pi^2) + (WCOqd8[mif3, mif4, fl2, fl1]*yd[mif1, fl2]*
         ydbar[mif2, fl1])/(768*Pi^2) - (WCOqd8[mif1, mif4, fl2, fl1]*
         yd[mif3, fl2]*ydbar[mif2, fl1])/(512*Pi^2) - 
       (WCOqd1[mif3, mif4, fl1, fl2]*yd[mif1, fl1]*ydbar[mif2, fl2])/
        (64*Pi^2) + (WCOqd8[mif3, mif4, fl1, fl2]*yd[mif1, fl1]*
         ydbar[mif2, fl2])/(768*Pi^2) + (WCOqq1[fl1, fl2, mif3, mif4]*
         yd[mif1, fl1]*ydbar[mif2, fl2])/(32*Pi^2) - 
       (WCOqd8[mif1, mif4, fl1, fl2]*yd[mif3, fl1]*ydbar[mif2, fl2])/
        (512*Pi^2) - (WCOqd8[mif3, mif2, fl2, fl1]*yd[mif1, fl2]*
         ydbar[mif4, fl1])/(512*Pi^2) + (WCOqd8[mif1, mif2, fl2, fl1]*
         yd[mif3, fl2]*ydbar[mif4, fl1])/(768*Pi^2) - 
       (WCOqd8[mif3, mif2, fl1, fl2]*yd[mif1, fl1]*ydbar[mif4, fl2])/
        (512*Pi^2) - (WCOqd1[mif1, mif2, fl1, fl2]*yd[mif3, fl1]*
         ydbar[mif4, fl2])/(64*Pi^2) + (WCOqd8[mif1, mif2, fl1, fl2]*
         yd[mif3, fl1]*ydbar[mif4, fl2])/(768*Pi^2) + 
       (WCOqq1[fl1, fl2, mif1, mif2]*yd[mif3, fl1]*ydbar[mif4, fl2])/
        (32*Pi^2) + (WCOqu8[mif3, mif4, fl2, fl1]*yu[mif1, fl2]*
         yubar[mif2, fl1])/(768*Pi^2) - (WCOqu8[mif1, mif4, fl2, fl1]*
         yu[mif3, fl2]*yubar[mif2, fl1])/(512*Pi^2) + 
       (WCOqq1[fl1, fl2, mif3, mif4]*yu[mif1, fl1]*yubar[mif2, fl2])/
        (32*Pi^2) - (WCOqu1[mif3, mif4, fl1, fl2]*yu[mif1, fl1]*
         yubar[mif2, fl2])/(64*Pi^2) + (WCOqu8[mif3, mif4, fl1, fl2]*
         yu[mif1, fl1]*yubar[mif2, fl2])/(768*Pi^2) - 
       (WCOqu8[mif1, mif4, fl1, fl2]*yu[mif3, fl1]*yubar[mif2, fl2])/
        (512*Pi^2) - (WCOqu8[mif3, mif2, fl2, fl1]*yu[mif1, fl2]*
         yubar[mif4, fl1])/(512*Pi^2) + (WCOqu8[mif1, mif2, fl2, fl1]*
         yu[mif3, fl2]*yubar[mif4, fl1])/(768*Pi^2) - 
       (WCOqu8[mif3, mif2, fl1, fl2]*yu[mif1, fl1]*yubar[mif4, fl2])/
        (512*Pi^2) + (WCOqq1[fl1, fl2, mif1, mif2]*yu[mif3, fl1]*
         yubar[mif4, fl2])/(32*Pi^2) - (WCOqu1[mif1, mif2, fl1, fl2]*
         yu[mif3, fl1]*yubar[mif4, fl2])/(64*Pi^2) + 
       (WCOqu8[mif1, mif2, fl1, fl2]*yu[mif3, fl1]*yubar[mif4, fl2])/
        (768*Pi^2), alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
      -(g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[fl1, mif1, mif2, fl1])/
        (288*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOqq1[fl1, mif1, mif4, 
          fl1])/(192*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*
         WCOqq1[fl1, mif3, mif2, fl1])/(192*Pi^2) - 
       (g3^2*KroneckerDelta[mif1, mif2]*WCOqq1[fl1, mif3, mif4, fl1])/
        (288*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif2]*WCOqq1[MIF1, mif1, 
          mif4, mif3])/(24*Pi^2) - (g3^2*KroneckerDelta[mif3, mif4]*
         WCOqq1[mif2, fl1, fl1, mif1])/(288*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, mif4]*WCOqq1[mif2, fl1, fl1, mif3])/
        (192*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOqq1[mif2, mif1, 
          MIF1, mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOqq1[mif2, mif1, mif4, MIF1])/(24*Pi^2) - 
       (g3^2*WCOqq1[mif2, mif1, mif4, mif3])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqq1[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOqq1[mif4, fl1, fl1, 
          mif1])/(192*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*
         WCOqq1[mif4, fl1, fl1, mif3])/(288*Pi^2) - 
       (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[fl1, mif1, mif2, fl1])/
        (96*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOqq3[fl1, mif1, mif4, 
          fl1])/(64*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*
         WCOqq3[fl1, mif3, mif2, fl1])/(64*Pi^2) - 
       (g3^2*KroneckerDelta[mif1, mif2]*WCOqq3[fl1, mif3, mif4, fl1])/
        (96*Pi^2) - (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[mif2, fl1, fl1, 
          mif1])/(96*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*
         WCOqq3[mif2, fl1, fl1, mif3])/(64*Pi^2) + 
       (g3^2*KroneckerDelta[mif2, mif3]*WCOqq3[mif4, fl1, fl1, mif1])/
        (64*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*WCOqq3[mif4, fl1, fl1, 
          mif3])/(96*Pi^2) - (WCOqd1[mif4, mif3, fl2, fl1]*yd[mif2, fl2]*
         ydbar[mif1, fl1])/(64*Pi^2) + (WCOqd8[mif4, mif3, fl2, fl1]*
         yd[mif2, fl2]*ydbar[mif1, fl1])/(768*Pi^2) + 
       (WCOqq1[fl2, fl1, mif4, mif3]*yd[mif2, fl2]*ydbar[mif1, fl1])/
        (32*Pi^2) - (WCOqd8[mif2, mif3, fl2, fl1]*yd[mif4, fl2]*
         ydbar[mif1, fl1])/(512*Pi^2) + (WCOqd8[mif4, mif3, fl1, fl2]*
         yd[mif2, fl1]*ydbar[mif1, fl2])/(768*Pi^2) - 
       (WCOqd8[mif2, mif3, fl1, fl2]*yd[mif4, fl1]*ydbar[mif1, fl2])/
        (512*Pi^2) - (WCOqd8[mif4, mif1, fl2, fl1]*yd[mif2, fl2]*
         ydbar[mif3, fl1])/(512*Pi^2) - (WCOqd1[mif2, mif1, fl2, fl1]*
         yd[mif4, fl2]*ydbar[mif3, fl1])/(64*Pi^2) + 
       (WCOqd8[mif2, mif1, fl2, fl1]*yd[mif4, fl2]*ydbar[mif3, fl1])/
        (768*Pi^2) + (WCOqq1[fl2, fl1, mif2, mif1]*yd[mif4, fl2]*
         ydbar[mif3, fl1])/(32*Pi^2) - (WCOqd8[mif4, mif1, fl1, fl2]*
         yd[mif2, fl1]*ydbar[mif3, fl2])/(512*Pi^2) + 
       (WCOqd8[mif2, mif1, fl1, fl2]*yd[mif4, fl1]*ydbar[mif3, fl2])/
        (768*Pi^2) + (WCOqq1[fl2, fl1, mif4, mif3]*yu[mif2, fl2]*
         yubar[mif1, fl1])/(32*Pi^2) - (WCOqu1[mif4, mif3, fl2, fl1]*
         yu[mif2, fl2]*yubar[mif1, fl1])/(64*Pi^2) + 
       (WCOqu8[mif4, mif3, fl2, fl1]*yu[mif2, fl2]*yubar[mif1, fl1])/
        (768*Pi^2) - (WCOqu8[mif2, mif3, fl2, fl1]*yu[mif4, fl2]*
         yubar[mif1, fl1])/(512*Pi^2) + (WCOqu8[mif4, mif3, fl1, fl2]*
         yu[mif2, fl1]*yubar[mif1, fl2])/(768*Pi^2) - 
       (WCOqu8[mif2, mif3, fl1, fl2]*yu[mif4, fl1]*yubar[mif1, fl2])/
        (512*Pi^2) - (WCOqu8[mif4, mif1, fl2, fl1]*yu[mif2, fl2]*
         yubar[mif3, fl1])/(512*Pi^2) + (WCOqq1[fl2, fl1, mif2, mif1]*
         yu[mif4, fl2]*yubar[mif3, fl1])/(32*Pi^2) - 
       (WCOqu1[mif2, mif1, fl2, fl1]*yu[mif4, fl2]*yubar[mif3, fl1])/
        (64*Pi^2) + (WCOqu8[mif2, mif1, fl2, fl1]*yu[mif4, fl2]*
         yubar[mif3, fl1])/(768*Pi^2) - (WCOqu8[mif4, mif1, fl1, fl2]*
         yu[mif2, fl1]*yubar[mif3, fl2])/(512*Pi^2) + 
       (WCOqu8[mif2, mif1, fl1, fl2]*yu[mif4, fl1]*yubar[mif3, fl2])/
        (768*Pi^2), alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[mif1, mif4]*WCOqq1[fl1, mif2, mif3, fl1])/
        (192*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOqq1[fl1, mif4, mif1, 
          fl1])/(192*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*
         WCOqq1[mif1, fl1, fl1, mif4])/(192*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, mif4]*WCOqq1[mif3, fl1, fl1, mif2])/
        (192*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOqq3[fl1, mif2, mif3, 
          fl1])/(64*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*
         WCOqq3[fl1, mif4, mif1, fl1])/(64*Pi^2) + 
       (g3^2*KroneckerDelta[mif2, mif3]*WCOqq3[mif1, fl1, fl1, mif4])/
        (64*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif2]*WCOqq3[mif1, MIF1, mif3, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOqq3[mif1, mif2, MIF1, mif4])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif4]*WCOqq3[mif1, mif2, mif3, MIF1])/
        (24*Pi^2) - (g3^2*WCOqq3[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqq3[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOqq3[mif3, fl1, fl1, 
          mif2])/(64*Pi^2) - (WCOqd8[mif1, mif4, fl2, fl1]*yd[mif3, fl2]*
         ydbar[mif2, fl1])/(512*Pi^2) - (WCOqd8[mif1, mif4, fl1, fl2]*
         yd[mif3, fl1]*ydbar[mif2, fl2])/(512*Pi^2) - 
       (WCOqd8[mif3, mif2, fl2, fl1]*yd[mif1, fl2]*ydbar[mif4, fl1])/
        (512*Pi^2) - (WCOqd8[mif3, mif2, fl1, fl2]*yd[mif1, fl1]*
         ydbar[mif4, fl2])/(512*Pi^2) - (WCOqu8[mif1, mif4, fl2, fl1]*
         yu[mif3, fl2]*yubar[mif2, fl1])/(512*Pi^2) - 
       (WCOqu8[mif1, mif4, fl1, fl2]*yu[mif3, fl1]*yubar[mif2, fl2])/
        (512*Pi^2) - (WCOqu8[mif3, mif2, fl2, fl1]*yu[mif1, fl2]*
         yubar[mif4, fl1])/(512*Pi^2) - (WCOqu8[mif3, mif2, fl1, fl2]*
         yu[mif1, fl1]*yubar[mif4, fl2])/(512*Pi^2), 
     alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[mif2, mif3]*WCOqq1[fl1, mif1, mif4, fl1])/
        (192*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOqq1[fl1, mif3, mif2, 
          fl1])/(192*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*
         WCOqq1[mif2, fl1, fl1, mif3])/(192*Pi^2) + 
       (g3^2*KroneckerDelta[mif2, mif3]*WCOqq1[mif4, fl1, fl1, mif1])/
        (192*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOqq3[fl1, mif1, mif4, 
          fl1])/(64*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*
         WCOqq3[fl1, mif3, mif2, fl1])/(64*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOqq3[MIF1, mif1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOqq3[mif2, fl1, fl1, 
          mif3])/(64*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOqq3[mif2, mif1, MIF1, mif3])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif3]*WCOqq3[mif2, mif1, mif4, MIF1])/
        (24*Pi^2) - (g3^2*WCOqq3[mif2, mif1, mif4, mif3])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqq3[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*WCOqq3[mif4, fl1, fl1, 
          mif1])/(64*Pi^2) - (WCOqd8[mif2, mif3, fl2, fl1]*yd[mif4, fl2]*
         ydbar[mif1, fl1])/(512*Pi^2) - (WCOqd8[mif2, mif3, fl1, fl2]*
         yd[mif4, fl1]*ydbar[mif1, fl2])/(512*Pi^2) - 
       (WCOqd8[mif4, mif1, fl2, fl1]*yd[mif2, fl2]*ydbar[mif3, fl1])/
        (512*Pi^2) - (WCOqd8[mif4, mif1, fl1, fl2]*yd[mif2, fl1]*
         ydbar[mif3, fl2])/(512*Pi^2) - (WCOqu8[mif2, mif3, fl2, fl1]*
         yu[mif4, fl2]*yubar[mif1, fl1])/(512*Pi^2) - 
       (WCOqu8[mif2, mif3, fl1, fl2]*yu[mif4, fl1]*yubar[mif1, fl2])/
        (512*Pi^2) - (WCOqu8[mif4, mif1, fl2, fl1]*yu[mif2, fl2]*
         yubar[mif3, fl1])/(512*Pi^2) - (WCOqu8[mif4, mif1, fl1, fl2]*
         yu[mif2, fl1]*yubar[mif3, fl2])/(512*Pi^2), 
     alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*WCOqq1[mif1, mif2, mif3, mif4])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOqu1[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOqu1[mif1, mif2, MIF1, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOqu1[mif1, mif2, mif3, MIF1])/(24*Pi^2) - 
       (g3^2*WCOqu1[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqu1[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (WCOqu1[fl1, fl2, mif3, mif4]*yd[mif1, fl1]*
         ydbar[mif2, fl2])/(32*Pi^2) - (WCOud1[mif3, mif4, fl1, fl2]*
         yd[mif1, fl1]*ydbar[mif2, fl2])/(32*Pi^2) + 
       (WCOquqd1bar[mif2, mif3, fl1, fl2]*yd[mif1, fl2]*yu[fl1, mif4])/
        (192*Pi^2) + (WCOquqd8bar[mif2, mif3, fl1, fl2]*yd[mif1, fl2]*
         yu[fl1, mif4])/(144*Pi^2) - (WCOquqd1bar[fl1, mif3, mif2, fl2]*
         yd[fl1, fl2]*yu[mif1, mif4])/(576*Pi^2) - 
       (WCOquqd1bar[mif2, mif3, fl1, fl2]*yd[fl1, fl2]*yu[mif1, mif4])/
        (96*Pi^2) - (WCOquqd8bar[fl1, mif3, mif2, fl2]*yd[fl1, fl2]*
         yu[mif1, mif4])/(432*Pi^2) + (WCOlequ1bar[fl1, fl2, mif2, mif3]*
         yl[fl1, fl2]*yu[mif1, mif4])/(288*Pi^2) + 
       (5*WCOqu1[fl1, mif2, mif3, fl2]*yu[mif1, mif4]*yubar[fl1, fl2])/
        (288*Pi^2) + (5*WCOqu8[fl1, mif2, mif3, fl2]*yu[mif1, mif4]*
         yubar[fl1, fl2])/(216*Pi^2) + (WCOquqd1[mif1, mif4, fl1, fl2]*
         ydbar[mif2, fl2]*yubar[fl1, mif3])/(192*Pi^2) + 
       (WCOquqd8[mif1, mif4, fl1, fl2]*ydbar[mif2, fl2]*yubar[fl1, mif3])/
        (144*Pi^2) + (WCOqd1[mif1, mif2, fl1, fl2]*yu[fl2, mif4]*
         yubar[fl1, mif3])/(32*Pi^2) - (WCOqq1[fl1, fl2, mif1, mif2]*
         yu[fl2, mif4]*yubar[fl1, mif3])/(8*Pi^2) + 
       (WCOqu1[mif1, mif2, fl1, fl2]*yu[fl2, mif4]*yubar[fl1, mif3])/
        (32*Pi^2) + (WCOqu1[fl1, fl2, mif3, mif4]*yu[mif1, fl1]*
         yubar[mif2, fl2])/(32*Pi^2) - (WCOuu[fl1, fl2, mif3, mif4]*
         yu[mif1, fl1]*yubar[mif2, fl2])/(16*Pi^2) - 
       (WCOquqd1[fl1, mif4, mif1, fl2]*ydbar[fl1, fl2]*yubar[mif2, mif3])/
        (576*Pi^2) - (WCOquqd1[mif1, mif4, fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif2, mif3])/(96*Pi^2) - (WCOquqd8[fl1, mif4, mif1, fl2]*
         ydbar[fl1, fl2]*yubar[mif2, mif3])/(432*Pi^2) + 
       (WCOlequ1[fl1, fl2, mif1, mif4]*ylbar[fl1, fl2]*yubar[mif2, mif3])/
        (288*Pi^2) + (5*WCOqu1[mif1, fl1, fl2, mif4]*yu[fl1, fl2]*
         yubar[mif2, mif3])/(288*Pi^2) + (5*WCOqu8[mif1, fl1, fl2, mif4]*
         yu[fl1, fl2]*yubar[mif2, mif3])/(216*Pi^2), 
     alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*WCOqq1[mif2, mif1, mif4, mif3])/(6*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOqu1[MIF1, mif1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOqu1[mif2, mif1, MIF1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOqu1[mif2, mif1, mif4, MIF1])/(24*Pi^2) - 
       (g3^2*WCOqu1[mif2, mif1, mif4, mif3])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqu1[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) + (WCOqu1[fl2, fl1, mif4, mif3]*yd[mif2, fl2]*
         ydbar[mif1, fl1])/(32*Pi^2) - (WCOud1[mif4, mif3, fl2, fl1]*
         yd[mif2, fl2]*ydbar[mif1, fl1])/(32*Pi^2) + 
       (WCOquqd1bar[mif1, mif4, fl1, fl2]*yd[mif2, fl2]*yu[fl1, mif3])/
        (192*Pi^2) + (WCOquqd8bar[mif1, mif4, fl1, fl2]*yd[mif2, fl2]*
         yu[fl1, mif3])/(144*Pi^2) - (WCOquqd1bar[fl1, mif4, mif1, fl2]*
         yd[fl1, fl2]*yu[mif2, mif3])/(576*Pi^2) - 
       (WCOquqd1bar[mif1, mif4, fl1, fl2]*yd[fl1, fl2]*yu[mif2, mif3])/
        (96*Pi^2) - (WCOquqd8bar[fl1, mif4, mif1, fl2]*yd[fl1, fl2]*
         yu[mif2, mif3])/(432*Pi^2) + (WCOlequ1bar[fl1, fl2, mif1, mif4]*
         yl[fl1, fl2]*yu[mif2, mif3])/(288*Pi^2) + 
       (5*WCOqu1[fl1, mif1, mif4, fl2]*yu[mif2, mif3]*yubar[fl1, fl2])/
        (288*Pi^2) + (5*WCOqu8[fl1, mif1, mif4, fl2]*yu[mif2, mif3]*
         yubar[fl1, fl2])/(216*Pi^2) + (WCOquqd1[mif2, mif3, fl1, fl2]*
         ydbar[mif1, fl2]*yubar[fl1, mif4])/(192*Pi^2) + 
       (WCOquqd8[mif2, mif3, fl1, fl2]*ydbar[mif1, fl2]*yubar[fl1, mif4])/
        (144*Pi^2) + (WCOqd1[mif2, mif1, fl2, fl1]*yu[fl1, mif3]*
         yubar[fl2, mif4])/(32*Pi^2) - (WCOqq1[fl2, fl1, mif2, mif1]*
         yu[fl1, mif3]*yubar[fl2, mif4])/(8*Pi^2) + 
       (WCOqu1[mif2, mif1, fl2, fl1]*yu[fl1, mif3]*yubar[fl2, mif4])/
        (32*Pi^2) + (WCOqu1[fl2, fl1, mif4, mif3]*yu[mif2, fl2]*
         yubar[mif1, fl1])/(32*Pi^2) - (WCOuu[fl2, fl1, mif4, mif3]*
         yu[mif2, fl2]*yubar[mif1, fl1])/(16*Pi^2) - 
       (WCOquqd1[fl1, mif3, mif2, fl2]*ydbar[fl1, fl2]*yubar[mif1, mif4])/
        (576*Pi^2) - (WCOquqd1[mif2, mif3, fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif4])/(96*Pi^2) - (WCOquqd8[fl1, mif3, mif2, fl2]*
         ydbar[fl1, fl2]*yubar[mif1, mif4])/(432*Pi^2) + 
       (WCOlequ1[fl1, fl2, mif2, mif3]*ylbar[fl1, fl2]*yubar[mif1, mif4])/
        (288*Pi^2) + (5*WCOqu1[mif2, fl1, fl2, mif3]*yu[fl1, fl2]*
         yubar[mif1, mif4])/(288*Pi^2) + (5*WCOqu8[mif2, fl1, fl2, mif3]*
         yu[fl1, fl2]*yubar[mif1, mif4])/(216*Pi^2), 
     alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[fl1, mif2, mif1, fl1])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[mif1, fl1, fl1, 
          mif2])/(24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*
         WCOqq3[fl1, mif2, mif1, fl1])/(8*Pi^2) + 
       (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[mif1, fl1, fl1, mif2])/
        (8*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif2]*WCOqu8[mif1, MIF1, mif3, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOqu8[mif1, mif2, MIF1, mif4])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif4]*WCOqu8[mif1, mif2, mif3, MIF1])/
        (24*Pi^2) + (g3^2*WCOqu8[mif1, mif2, mif3, mif4])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqu8[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif2]*WCOuu[fl1, mif4, mif3, 
          fl1])/(24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif2]*
         WCOuu[mif3, fl1, fl1, mif4])/(24*Pi^2) + 
       (WCOqu8[fl1, fl2, mif3, mif4]*yd[mif1, fl1]*ydbar[mif2, fl2])/
        (32*Pi^2) - (WCOud8[mif3, mif4, fl1, fl2]*yd[mif1, fl1]*
         ydbar[mif2, fl2])/(32*Pi^2) + (WCOquqd1bar[mif2, mif3, fl1, fl2]*
         yd[mif1, fl2]*yu[fl1, mif4])/(32*Pi^2) - 
       (WCOquqd8bar[mif2, mif3, fl1, fl2]*yd[mif1, fl2]*yu[fl1, mif4])/
        (192*Pi^2) - (WCOquqd1bar[fl1, mif3, mif2, fl2]*yd[fl1, fl2]*
         yu[mif1, mif4])/(96*Pi^2) - (WCOquqd1bar[mif2, mif3, fl1, fl2]*
         yd[fl1, fl2]*yu[mif1, mif4])/(16*Pi^2) - 
       (WCOquqd8bar[fl1, mif3, mif2, fl2]*yd[fl1, fl2]*yu[mif1, mif4])/
        (72*Pi^2) + (WCOlequ1bar[fl1, fl2, mif2, mif3]*yl[fl1, fl2]*
         yu[mif1, mif4])/(48*Pi^2) + (5*WCOqu1[fl1, mif2, mif3, fl2]*
         yu[mif1, mif4]*yubar[fl1, fl2])/(48*Pi^2) + 
       (5*WCOqu8[fl1, mif2, mif3, fl2]*yu[mif1, mif4]*yubar[fl1, fl2])/
        (36*Pi^2) + (WCOquqd1[mif1, mif4, fl1, fl2]*ydbar[mif2, fl2]*
         yubar[fl1, mif3])/(32*Pi^2) - (WCOquqd8[mif1, mif4, fl1, fl2]*
         ydbar[mif2, fl2]*yubar[fl1, mif3])/(192*Pi^2) + 
       (WCOqd8[mif1, mif2, fl1, fl2]*yu[fl2, mif4]*yubar[fl1, mif3])/
        (32*Pi^2) + (WCOqu8[mif1, mif2, fl1, fl2]*yu[fl2, mif4]*
         yubar[fl1, mif3])/(32*Pi^2) + (WCOqu8[fl1, fl2, mif3, mif4]*
         yu[mif1, fl1]*yubar[mif2, fl2])/(32*Pi^2) - 
       (WCOquqd1[fl1, mif4, mif1, fl2]*ydbar[fl1, fl2]*yubar[mif2, mif3])/
        (96*Pi^2) - (WCOquqd1[mif1, mif4, fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif2, mif3])/(16*Pi^2) - (WCOquqd8[fl1, mif4, mif1, fl2]*
         ydbar[fl1, fl2]*yubar[mif2, mif3])/(72*Pi^2) + 
       (WCOlequ1[fl1, fl2, mif1, mif4]*ylbar[fl1, fl2]*yubar[mif2, mif3])/
        (48*Pi^2) + (5*WCOqu1[mif1, fl1, fl2, mif4]*yu[fl1, fl2]*
         yubar[mif2, mif3])/(48*Pi^2) + (5*WCOqu8[mif1, fl1, fl2, mif4]*
         yu[fl1, fl2]*yubar[mif2, mif3])/(36*Pi^2), 
     alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[fl1, mif1, mif2, fl1])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*WCOqq1[mif2, fl1, fl1, 
          mif1])/(24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*
         WCOqq3[fl1, mif1, mif2, fl1])/(8*Pi^2) + 
       (g3^2*KroneckerDelta[mif3, mif4]*WCOqq3[mif2, fl1, fl1, mif1])/
        (8*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif2]*WCOqu8[MIF1, mif1, mif4, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOqu8[mif2, mif1, MIF1, mif3])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif3]*WCOqu8[mif2, mif1, mif4, MIF1])/
        (24*Pi^2) + (g3^2*WCOqu8[mif2, mif1, mif4, mif3])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOqu8[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif2]*WCOuu[fl1, mif3, mif4, 
          fl1])/(24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif2]*
         WCOuu[mif4, fl1, fl1, mif3])/(24*Pi^2) + 
       (WCOqu8[fl2, fl1, mif4, mif3]*yd[mif2, fl2]*ydbar[mif1, fl1])/
        (32*Pi^2) - (WCOud8[mif4, mif3, fl2, fl1]*yd[mif2, fl2]*
         ydbar[mif1, fl1])/(32*Pi^2) + (WCOquqd1bar[mif1, mif4, fl1, fl2]*
         yd[mif2, fl2]*yu[fl1, mif3])/(32*Pi^2) - 
       (WCOquqd8bar[mif1, mif4, fl1, fl2]*yd[mif2, fl2]*yu[fl1, mif3])/
        (192*Pi^2) - (WCOquqd1bar[fl1, mif4, mif1, fl2]*yd[fl1, fl2]*
         yu[mif2, mif3])/(96*Pi^2) - (WCOquqd1bar[mif1, mif4, fl1, fl2]*
         yd[fl1, fl2]*yu[mif2, mif3])/(16*Pi^2) - 
       (WCOquqd8bar[fl1, mif4, mif1, fl2]*yd[fl1, fl2]*yu[mif2, mif3])/
        (72*Pi^2) + (WCOlequ1bar[fl1, fl2, mif1, mif4]*yl[fl1, fl2]*
         yu[mif2, mif3])/(48*Pi^2) + (5*WCOqu1[fl1, mif1, mif4, fl2]*
         yu[mif2, mif3]*yubar[fl1, fl2])/(48*Pi^2) + 
       (5*WCOqu8[fl1, mif1, mif4, fl2]*yu[mif2, mif3]*yubar[fl1, fl2])/
        (36*Pi^2) + (WCOquqd1[mif2, mif3, fl1, fl2]*ydbar[mif1, fl2]*
         yubar[fl1, mif4])/(32*Pi^2) - (WCOquqd8[mif2, mif3, fl1, fl2]*
         ydbar[mif1, fl2]*yubar[fl1, mif4])/(192*Pi^2) + 
       (WCOqd8[mif2, mif1, fl2, fl1]*yu[fl1, mif3]*yubar[fl2, mif4])/
        (32*Pi^2) + (WCOqu8[mif2, mif1, fl2, fl1]*yu[fl1, mif3]*
         yubar[fl2, mif4])/(32*Pi^2) + (WCOqu8[fl2, fl1, mif4, mif3]*
         yu[mif2, fl2]*yubar[mif1, fl1])/(32*Pi^2) - 
       (WCOquqd1[fl1, mif3, mif2, fl2]*ydbar[fl1, fl2]*yubar[mif1, mif4])/
        (96*Pi^2) - (WCOquqd1[mif2, mif3, fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif4])/(16*Pi^2) - (WCOquqd8[fl1, mif3, mif2, fl2]*
         ydbar[fl1, fl2]*yubar[mif1, mif4])/(72*Pi^2) + 
       (WCOlequ1[fl1, fl2, mif2, mif3]*ylbar[fl1, fl2]*yubar[mif1, mif4])/
        (48*Pi^2) + (5*WCOqu1[mif2, fl1, fl2, mif3]*yu[fl1, fl2]*
         yubar[mif1, mif4])/(48*Pi^2) + (5*WCOqu8[mif2, fl1, fl2, mif3]*
         yu[fl1, fl2]*yubar[mif1, mif4])/(36*Pi^2), 
     alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOquqd1[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOquqd1[mif1, mif2, 
          MIF1, mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOquqd1[mif1, mif2, mif3, MIF1])/(24*Pi^2) - 
       (2*g3^2*WCOquqd1[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOquqd1[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (WCOquqd1[fl1, mif2, mif1, fl2]*yd[mif3, mif4]*
         ydbar[fl1, fl2])/(96*Pi^2) + (WCOquqd1[mif1, mif2, fl1, fl2]*
         yd[mif3, mif4]*ydbar[fl1, fl2])/(16*Pi^2) + 
       (WCOquqd8[fl1, mif2, mif1, fl2]*yd[mif3, mif4]*ydbar[fl1, fl2])/
        (72*Pi^2) - (WCOlequ1[fl1, fl2, mif1, mif2]*yd[mif3, mif4]*
         ylbar[fl1, fl2])/(48*Pi^2) - (5*WCOqu1[mif1, fl1, fl2, mif2]*
         yd[mif3, mif4]*yu[fl1, fl2])/(48*Pi^2) - 
       (5*WCOqu8[mif1, fl1, fl2, mif2]*yd[mif3, mif4]*yu[fl1, fl2])/
        (36*Pi^2) - (5*WCOqd1[mif3, fl1, fl2, mif4]*yd[fl1, fl2]*
         yu[mif1, mif2])/(48*Pi^2) - (5*WCOqd8[mif3, fl1, fl2, mif4]*
         yd[fl1, fl2]*yu[mif1, mif2])/(36*Pi^2) + 
       (WCOledqbar[fl1, fl2, mif4, mif3]*yl[fl1, fl2]*yu[mif1, mif2])/
        (48*Pi^2) + (WCOquqd1[fl1, fl2, mif3, mif4]*yu[mif1, mif2]*
         yubar[fl1, fl2])/(16*Pi^2) + (WCOquqd1[mif3, fl1, fl2, mif4]*
         yu[mif1, mif2]*yubar[fl2, fl1])/(96*Pi^2) + 
       (WCOquqd8[mif3, fl1, fl2, mif4]*yu[mif1, mif2]*yubar[fl2, fl1])/
        (72*Pi^2), alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOquqd1bar[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOquqd1bar[mif1, mif2, 
          MIF1, mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOquqd1bar[mif1, mif2, mif3, MIF1])/(24*Pi^2) - 
       (2*g3^2*WCOquqd1bar[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOquqd1bar[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (WCOquqd1bar[fl1, mif2, mif1, fl2]*yd[fl1, fl2]*
         ydbar[mif3, mif4])/(96*Pi^2) + (WCOquqd1bar[mif1, mif2, fl1, fl2]*
         yd[fl1, fl2]*ydbar[mif3, mif4])/(16*Pi^2) + 
       (WCOquqd8bar[fl1, mif2, mif1, fl2]*yd[fl1, fl2]*ydbar[mif3, mif4])/
        (72*Pi^2) - (WCOlequ1bar[fl1, fl2, mif1, mif2]*ydbar[mif3, mif4]*
         yl[fl1, fl2])/(48*Pi^2) - (5*WCOqu1[fl1, mif1, mif2, fl2]*
         ydbar[mif3, mif4]*yubar[fl1, fl2])/(48*Pi^2) - 
       (5*WCOqu8[fl1, mif1, mif2, fl2]*ydbar[mif3, mif4]*yubar[fl1, fl2])/
        (36*Pi^2) - (5*WCOqd1[fl1, mif3, mif4, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif2])/(48*Pi^2) - (5*WCOqd8[fl1, mif3, mif4, fl2]*
         ydbar[fl1, fl2]*yubar[mif1, mif2])/(36*Pi^2) + 
       (WCOledq[fl1, fl2, mif4, mif3]*ylbar[fl1, fl2]*yubar[mif1, mif2])/
        (48*Pi^2) + (WCOquqd1bar[fl1, fl2, mif3, mif4]*yu[fl1, fl2]*
         yubar[mif1, mif2])/(16*Pi^2) + (WCOquqd1bar[mif3, fl1, fl2, mif4]*
         yu[fl2, fl1]*yubar[mif1, mif2])/(96*Pi^2) + 
       (WCOquqd8bar[mif3, fl1, fl2, mif4]*yu[fl2, fl1]*yubar[mif1, mif2])/
        (72*Pi^2), alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOquqd8[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOquqd8[mif1, mif2, 
          MIF1, mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOquqd8[mif1, mif2, mif3, MIF1])/(24*Pi^2) + 
       (g3^2*WCOquqd8[mif1, mif2, mif3, mif4])/(12*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOquqd8[MIF1, mif2, mif3, mif4])/
        (24*Pi^2), alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOquqd8bar[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOquqd8bar[mif1, mif2, 
          MIF1, mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOquqd8bar[mif1, mif2, mif3, MIF1])/(24*Pi^2) + 
       (g3^2*WCOquqd8bar[mif1, mif2, mif3, mif4])/(12*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOquqd8bar[MIF1, mif2, mif3, mif4])/
        (24*Pi^2), alphaOuB[mif1_, mif2_] -> 
      (muH^2*alphaEBup[mif3, mif2]*WCOHudbar[mif3, fl1]*yd[mif1, fl1])/
        (64*Pi^2) + (muH^2*alphaEBupbar[mif2, mif3]*WCOHudbar[mif3, fl1]*
         yd[mif1, fl1])/(64*Pi^2) - ((I/64)*muH^2*alphaEButp[mif3, mif2]*
         WCOHudbar[mif3, fl1]*yd[mif1, fl1])/Pi^2 - 
       ((I/64)*muH^2*alphaEButpbar[mif2, mif3]*WCOHudbar[mif3, fl1]*
         yd[mif1, fl1])/Pi^2 + ((I/256)*muH^2*alphaRBup[mif3, mif2]*
         WCOHudbar[mif3, fl1]*yd[mif1, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBupbar[mif2, mif3]*WCOHudbar[mif3, fl1]*
         yd[mif1, fl1])/Pi^2 + (muH^2*alphaRButp[mif3, mif2]*
         WCOHudbar[mif3, fl1]*yd[mif1, fl1])/(256*Pi^2) + 
       (muH^2*alphaRButpbar[mif2, mif3]*WCOHudbar[mif3, fl1]*yd[mif1, fl1])/
        (256*Pi^2) + (muH^2*alphaEBqp[mif1, mif3]*WCOHudbar[mif2, fl1]*
         yd[mif3, fl1])/(64*Pi^2) + (muH^2*alphaEBqpbar[mif3, mif1]*
         WCOHudbar[mif2, fl1]*yd[mif3, fl1])/(64*Pi^2) - 
       ((I/64)*muH^2*alphaEBqtp[mif1, mif3]*WCOHudbar[mif2, fl1]*
         yd[mif3, fl1])/Pi^2 - ((I/64)*muH^2*alphaEBqtpbar[mif3, mif1]*
         WCOHudbar[mif2, fl1]*yd[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBqp[mif1, mif3]*WCOHudbar[mif2, fl1]*
         yd[mif3, fl1])/Pi^2 - ((I/256)*muH^2*alphaRBqpbar[mif3, mif1]*
         WCOHudbar[mif2, fl1]*yd[mif3, fl1])/Pi^2 - 
       (muH^2*alphaRBqtp[mif1, mif3]*WCOHudbar[mif2, fl1]*yd[mif3, fl1])/
        (256*Pi^2) - (muH^2*alphaRBqtpbar[mif3, mif1]*WCOHudbar[mif2, fl1]*
         yd[mif3, fl1])/(256*Pi^2) + (muH^2*alphaEBqp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yu[fl1, mif2])/(64*Pi^2) + 
       (muH^2*alphaEBqpbar[mif3, mif1]*WCOHq1[mif3, fl1]*yu[fl1, mif2])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBqtp[mif1, mif3]*WCOHq1[mif3, fl1]*
         yu[fl1, mif2])/Pi^2 - ((I/64)*muH^2*alphaEBqtpbar[mif3, mif1]*
         WCOHq1[mif3, fl1]*yu[fl1, mif2])/Pi^2 - 
       ((I/256)*muH^2*alphaRBqp[mif1, mif3]*WCOHq1[mif3, fl1]*yu[fl1, mif2])/
        Pi^2 - ((I/256)*muH^2*alphaRBqpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yu[fl1, mif2])/Pi^2 - (muH^2*alphaRBqtp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yu[fl1, mif2])/(256*Pi^2) - 
       (muH^2*alphaRBqtpbar[mif3, mif1]*WCOHq1[mif3, fl1]*yu[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEBqp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yu[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEBqpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yu[fl1, mif2])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEBqtp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yu[fl1, mif2])/Pi^2 + (((3*I)/64)*muH^2*alphaEBqtpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yu[fl1, mif2])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRBqp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yu[fl1, mif2])/Pi^2 + (((3*I)/256)*muH^2*alphaRBqpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yu[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRBqtp[mif1, mif3]*WCOHq3[mif3, fl1]*yu[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRBqtpbar[mif3, mif1]*WCOHq3[mif3, fl1]*
         yu[fl1, mif2])/(256*Pi^2) + (muH^2*alphaEBup[mif3, mif2]*
         WCOHq1[mif1, fl1]*yu[fl1, mif3])/(64*Pi^2) + 
       (muH^2*alphaEBupbar[mif2, mif3]*WCOHq1[mif1, fl1]*yu[fl1, mif3])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEButp[mif3, mif2]*WCOHq1[mif1, fl1]*
         yu[fl1, mif3])/Pi^2 - ((I/64)*muH^2*alphaEButpbar[mif2, mif3]*
         WCOHq1[mif1, fl1]*yu[fl1, mif3])/Pi^2 + 
       ((I/256)*muH^2*alphaRBup[mif3, mif2]*WCOHq1[mif1, fl1]*yu[fl1, mif3])/
        Pi^2 + ((I/256)*muH^2*alphaRBupbar[mif2, mif3]*WCOHq1[mif1, fl1]*
         yu[fl1, mif3])/Pi^2 + (muH^2*alphaRButp[mif3, mif2]*
         WCOHq1[mif1, fl1]*yu[fl1, mif3])/(256*Pi^2) + 
       (muH^2*alphaRButpbar[mif2, mif3]*WCOHq1[mif1, fl1]*yu[fl1, mif3])/
        (256*Pi^2) - (3*muH^2*alphaEBup[mif3, mif2]*WCOHq3[mif1, fl1]*
         yu[fl1, mif3])/(64*Pi^2) - (3*muH^2*alphaEBupbar[mif2, mif3]*
         WCOHq3[mif1, fl1]*yu[fl1, mif3])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEButp[mif3, mif2]*WCOHq3[mif1, fl1]*
         yu[fl1, mif3])/Pi^2 + (((3*I)/64)*muH^2*alphaEButpbar[mif2, mif3]*
         WCOHq3[mif1, fl1]*yu[fl1, mif3])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRBup[mif3, mif2]*WCOHq3[mif1, fl1]*
         yu[fl1, mif3])/Pi^2 - (((3*I)/256)*muH^2*alphaRBupbar[mif2, mif3]*
         WCOHq3[mif1, fl1]*yu[fl1, mif3])/Pi^2 - 
       (3*muH^2*alphaRButp[mif3, mif2]*WCOHq3[mif1, fl1]*yu[fl1, mif3])/
        (256*Pi^2) - (3*muH^2*alphaRButpbar[mif2, mif3]*WCOHq3[mif1, fl1]*
         yu[fl1, mif3])/(256*Pi^2) - (alphaEBqp[mif1, mif3]*yd[mif3, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif2])/(64*Pi^2) - 
       (alphaEBqpbar[mif3, mif1]*yd[mif3, fl1]*ydbar[fl2, fl1]*yu[fl2, mif2])/
        (64*Pi^2) + ((I/64)*alphaEBqtp[mif1, mif3]*yd[mif3, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif2])/Pi^2 + 
       ((I/64)*alphaEBqtpbar[mif3, mif1]*yd[mif3, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif2])/Pi^2 + ((I/256)*alphaRBqp[mif1, mif3]*yd[mif3, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif2])/Pi^2 + 
       ((I/256)*alphaRBqpbar[mif3, mif1]*yd[mif3, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif2])/Pi^2 + (alphaRBqtp[mif1, mif3]*yd[mif3, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif2])/(256*Pi^2) + 
       (alphaRBqtpbar[mif3, mif1]*yd[mif3, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif2])/(256*Pi^2) - (alphaEBup[mif3, mif2]*yd[mif1, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif3])/(64*Pi^2) - 
       (alphaEBupbar[mif2, mif3]*yd[mif1, fl1]*ydbar[fl2, fl1]*yu[fl2, mif3])/
        (64*Pi^2) + ((I/64)*alphaEButp[mif3, mif2]*yd[mif1, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif3])/Pi^2 + 
       ((I/64)*alphaEButpbar[mif2, mif3]*yd[mif1, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif3])/Pi^2 - ((I/256)*alphaRBup[mif3, mif2]*yd[mif1, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif3])/Pi^2 - 
       ((I/256)*alphaRBupbar[mif2, mif3]*yd[mif1, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif3])/Pi^2 - (alphaRButp[mif3, mif2]*yd[mif1, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif3])/(256*Pi^2) - 
       (alphaRButpbar[mif2, mif3]*yd[mif1, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif3])/(256*Pi^2) - (muH^2*alphaEBup[mif3, mif2]*
         WCOHu[fl1, mif3]*yu[mif1, fl1])/(64*Pi^2) - 
       (muH^2*alphaEBupbar[mif2, mif3]*WCOHu[fl1, mif3]*yu[mif1, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEButp[mif3, mif2]*WCOHu[fl1, mif3]*
         yu[mif1, fl1])/Pi^2 + ((I/64)*muH^2*alphaEButpbar[mif2, mif3]*
         WCOHu[fl1, mif3]*yu[mif1, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBup[mif3, mif2]*WCOHu[fl1, mif3]*yu[mif1, fl1])/
        Pi^2 - ((I/256)*muH^2*alphaRBupbar[mif2, mif3]*WCOHu[fl1, mif3]*
         yu[mif1, fl1])/Pi^2 - (muH^2*alphaRButp[mif3, mif2]*WCOHu[fl1, mif3]*
         yu[mif1, fl1])/(256*Pi^2) - (muH^2*alphaRButpbar[mif2, mif3]*
         WCOHu[fl1, mif3]*yu[mif1, fl1])/(256*Pi^2) + 
       (g3^2*alphaEBup[mif3, mif2]*KroneckerDelta[MIF1, mif3]*yu[mif1, MIF1])/
        (48*Pi^2) + (g3^2*alphaEBupbar[mif2, mif3]*KroneckerDelta[MIF1, mif3]*
         yu[mif1, MIF1])/(48*Pi^2) - ((I/48)*g3^2*alphaEButp[mif3, mif2]*
         KroneckerDelta[MIF1, mif3]*yu[mif1, MIF1])/Pi^2 - 
       ((I/48)*g3^2*alphaEButpbar[mif2, mif3]*KroneckerDelta[MIF1, mif3]*
         yu[mif1, MIF1])/Pi^2 + ((I/192)*g3^2*alphaRBup[mif3, mif2]*
         KroneckerDelta[MIF1, mif3]*yu[mif1, MIF1])/Pi^2 + 
       ((I/192)*g3^2*alphaRBupbar[mif2, mif3]*KroneckerDelta[MIF1, mif3]*
         yu[mif1, MIF1])/Pi^2 + (g3^2*alphaRButp[mif3, mif2]*
         KroneckerDelta[MIF1, mif3]*yu[mif1, MIF1])/(192*Pi^2) + 
       (g3^2*alphaRButpbar[mif2, mif3]*KroneckerDelta[MIF1, mif3]*
         yu[mif1, MIF1])/(192*Pi^2) - (g3^2*alphaEBup[mif3, mif2]*
         yu[mif1, mif3])/(6*Pi^2) - (g3^2*alphaEBupbar[mif2, mif3]*
         yu[mif1, mif3])/(6*Pi^2) + ((I/6)*g3^2*alphaEButp[mif3, mif2]*
         yu[mif1, mif3])/Pi^2 + ((I/6)*g3^2*alphaEButpbar[mif2, mif3]*
         yu[mif1, mif3])/Pi^2 - ((I/24)*g3^2*alphaRBup[mif3, mif2]*
         yu[mif1, mif3])/Pi^2 - ((I/24)*g3^2*alphaRBupbar[mif2, mif3]*
         yu[mif1, mif3])/Pi^2 - (g3^2*alphaRButp[mif3, mif2]*yu[mif1, mif3])/
        (24*Pi^2) - (g3^2*alphaRButpbar[mif2, mif3]*yu[mif1, mif3])/
        (24*Pi^2) + (alphaEBup[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif1, mif3])/(64*Pi^2) + (alphaEBupbar[mif2, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yu[mif1, mif3])/(64*Pi^2) - 
       ((I/64)*alphaEButp[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif1, mif3])/Pi^2 - ((I/64)*alphaEButpbar[mif2, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif1, mif3])/Pi^2 + 
       ((I/256)*alphaRBup[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif1, mif3])/Pi^2 + ((I/256)*alphaRBupbar[mif2, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif1, mif3])/Pi^2 + 
       (alphaRButp[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif1, mif3])/
        (256*Pi^2) + (alphaRButpbar[mif2, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif1, mif3])/(256*Pi^2) + (alphaEBup[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif1, mif3])/(192*Pi^2) + 
       (alphaEBupbar[mif2, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*yu[mif1, mif3])/
        (192*Pi^2) - ((I/192)*alphaEButp[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif1, mif3])/Pi^2 - 
       ((I/192)*alphaEButpbar[mif2, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif1, mif3])/Pi^2 + ((I/768)*alphaRBup[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif1, mif3])/Pi^2 + 
       ((I/768)*alphaRBupbar[mif2, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif1, mif3])/Pi^2 + (alphaRButp[mif3, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif1, mif3])/(768*Pi^2) + 
       (alphaRButpbar[mif2, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif1, mif3])/(768*Pi^2) + (g3^2*alphaEBqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yu[MIF1, mif2])/(48*Pi^2) + 
       (g3^2*alphaEBqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yu[MIF1, mif2])/(48*Pi^2) - ((I/48)*g3^2*alphaEBqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yu[MIF1, mif2])/Pi^2 - 
       ((I/48)*g3^2*alphaEBqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yu[MIF1, mif2])/Pi^2 - ((I/192)*g3^2*alphaRBqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yu[MIF1, mif2])/Pi^2 - 
       ((I/192)*g3^2*alphaRBqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yu[MIF1, mif2])/Pi^2 - (g3^2*alphaRBqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yu[MIF1, mif2])/(192*Pi^2) - 
       (g3^2*alphaRBqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yu[MIF1, mif2])/(192*Pi^2) + (g3^2*alphaEBup[mif3, mif2]*
         KroneckerDelta[mif1, MIF1]*yu[MIF1, mif3])/(48*Pi^2) + 
       (g3^2*alphaEBupbar[mif2, mif3]*KroneckerDelta[mif1, MIF1]*
         yu[MIF1, mif3])/(48*Pi^2) - ((I/48)*g3^2*alphaEButp[mif3, mif2]*
         KroneckerDelta[mif1, MIF1]*yu[MIF1, mif3])/Pi^2 - 
       ((I/48)*g3^2*alphaEButpbar[mif2, mif3]*KroneckerDelta[mif1, MIF1]*
         yu[MIF1, mif3])/Pi^2 + ((I/192)*g3^2*alphaRBup[mif3, mif2]*
         KroneckerDelta[mif1, MIF1]*yu[MIF1, mif3])/Pi^2 + 
       ((I/192)*g3^2*alphaRBupbar[mif2, mif3]*KroneckerDelta[mif1, MIF1]*
         yu[MIF1, mif3])/Pi^2 + (g3^2*alphaRButp[mif3, mif2]*
         KroneckerDelta[mif1, MIF1]*yu[MIF1, mif3])/(192*Pi^2) + 
       (g3^2*alphaRButpbar[mif2, mif3]*KroneckerDelta[mif1, MIF1]*
         yu[MIF1, mif3])/(192*Pi^2) - (muH^2*alphaEBqp[mif1, mif3]*
         WCOHu[fl1, mif2]*yu[mif3, fl1])/(64*Pi^2) - 
       (muH^2*alphaEBqpbar[mif3, mif1]*WCOHu[fl1, mif2]*yu[mif3, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEBqtp[mif1, mif3]*WCOHu[fl1, mif2]*
         yu[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEBqtpbar[mif3, mif1]*
         WCOHu[fl1, mif2]*yu[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBqp[mif1, mif3]*WCOHu[fl1, mif2]*yu[mif3, fl1])/
        Pi^2 + ((I/256)*muH^2*alphaRBqpbar[mif3, mif1]*WCOHu[fl1, mif2]*
         yu[mif3, fl1])/Pi^2 + (muH^2*alphaRBqtp[mif1, mif3]*WCOHu[fl1, mif2]*
         yu[mif3, fl1])/(256*Pi^2) + (muH^2*alphaRBqtpbar[mif3, mif1]*
         WCOHu[fl1, mif2]*yu[mif3, fl1])/(256*Pi^2) + 
       (g3^2*alphaEBqp[mif1, mif3]*KroneckerDelta[MIF1, mif2]*yu[mif3, MIF1])/
        (48*Pi^2) + (g3^2*alphaEBqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yu[mif3, MIF1])/(48*Pi^2) - ((I/48)*g3^2*alphaEBqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yu[mif3, MIF1])/Pi^2 - 
       ((I/48)*g3^2*alphaEBqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yu[mif3, MIF1])/Pi^2 - ((I/192)*g3^2*alphaRBqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yu[mif3, MIF1])/Pi^2 - 
       ((I/192)*g3^2*alphaRBqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yu[mif3, MIF1])/Pi^2 - (g3^2*alphaRBqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yu[mif3, MIF1])/(192*Pi^2) - 
       (g3^2*alphaRBqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yu[mif3, MIF1])/(192*Pi^2) - (g3^2*alphaEBqp[mif1, mif3]*
         yu[mif3, mif2])/(6*Pi^2) - (g3^2*alphaEBqpbar[mif3, mif1]*
         yu[mif3, mif2])/(6*Pi^2) + ((I/6)*g3^2*alphaEBqtp[mif1, mif3]*
         yu[mif3, mif2])/Pi^2 + ((I/6)*g3^2*alphaEBqtpbar[mif3, mif1]*
         yu[mif3, mif2])/Pi^2 + ((I/24)*g3^2*alphaRBqp[mif1, mif3]*
         yu[mif3, mif2])/Pi^2 + ((I/24)*g3^2*alphaRBqpbar[mif3, mif1]*
         yu[mif3, mif2])/Pi^2 + (g3^2*alphaRBqtp[mif1, mif3]*yu[mif3, mif2])/
        (24*Pi^2) + (g3^2*alphaRBqtpbar[mif3, mif1]*yu[mif3, mif2])/
        (24*Pi^2) + (alphaEBqp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif3, mif2])/(64*Pi^2) + (alphaEBqpbar[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yu[mif3, mif2])/(64*Pi^2) - 
       ((I/64)*alphaEBqtp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif3, mif2])/Pi^2 - ((I/64)*alphaEBqtpbar[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif3, mif2])/Pi^2 - 
       ((I/256)*alphaRBqp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif3, mif2])/Pi^2 - ((I/256)*alphaRBqpbar[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif3, mif2])/Pi^2 - 
       (alphaRBqtp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif3, mif2])/
        (256*Pi^2) - (alphaRBqtpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif3, mif2])/(256*Pi^2) + (alphaEBqp[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif3, mif2])/(192*Pi^2) + 
       (alphaEBqpbar[mif3, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2]*yu[mif3, mif2])/
        (192*Pi^2) - ((I/192)*alphaEBqtp[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif3, mif2])/Pi^2 - 
       ((I/192)*alphaEBqtpbar[mif3, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif3, mif2])/Pi^2 - ((I/768)*alphaRBqp[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif3, mif2])/Pi^2 - 
       ((I/768)*alphaRBqpbar[mif3, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif3, mif2])/Pi^2 - (alphaRBqtp[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif3, mif2])/(768*Pi^2) - 
       (alphaRBqtpbar[mif3, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif3, mif2])/(768*Pi^2) + (alphaEBup[mif3, mif2]*yu[fl1, fl2]*
         yu[mif1, mif3]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBupbar[mif2, mif3]*yu[fl1, fl2]*yu[mif1, mif3]*yubar[fl1, fl2])/
        (64*Pi^2) - ((I/64)*alphaEButp[mif3, mif2]*yu[fl1, fl2]*
         yu[mif1, mif3]*yubar[fl1, fl2])/Pi^2 - 
       ((I/64)*alphaEButpbar[mif2, mif3]*yu[fl1, fl2]*yu[mif1, mif3]*
         yubar[fl1, fl2])/Pi^2 + ((I/256)*alphaRBup[mif3, mif2]*yu[fl1, fl2]*
         yu[mif1, mif3]*yubar[fl1, fl2])/Pi^2 + 
       ((I/256)*alphaRBupbar[mif2, mif3]*yu[fl1, fl2]*yu[mif1, mif3]*
         yubar[fl1, fl2])/Pi^2 + (alphaRButp[mif3, mif2]*yu[fl1, fl2]*
         yu[mif1, mif3]*yubar[fl1, fl2])/(256*Pi^2) + 
       (alphaRButpbar[mif2, mif3]*yu[fl1, fl2]*yu[mif1, mif3]*
         yubar[fl1, fl2])/(256*Pi^2) + (alphaEBqp[mif1, mif3]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEBqpbar[mif3, mif1]*yu[fl1, fl2]*yu[mif3, mif2]*yubar[fl1, fl2])/
        (64*Pi^2) - ((I/64)*alphaEBqtp[mif1, mif3]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/64)*alphaEBqtpbar[mif3, mif1]*yu[fl1, fl2]*yu[mif3, mif2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRBqp[mif1, mif3]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRBqpbar[mif3, mif1]*yu[fl1, fl2]*yu[mif3, mif2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRBqtp[mif1, mif3]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRBqtpbar[mif3, mif1]*yu[fl1, fl2]*yu[mif3, mif2]*
         yubar[fl1, fl2])/(256*Pi^2), alphaOuBbar[mif1_, mif2_] -> 
      (muH^2*alphaEBup[mif2, mif3]*WCOHud[mif3, fl1]*ydbar[mif1, fl1])/
        (64*Pi^2) + (muH^2*alphaEBupbar[mif3, mif2]*WCOHud[mif3, fl1]*
         ydbar[mif1, fl1])/(64*Pi^2) + ((I/64)*muH^2*alphaEButp[mif2, mif3]*
         WCOHud[mif3, fl1]*ydbar[mif1, fl1])/Pi^2 + 
       ((I/64)*muH^2*alphaEButpbar[mif3, mif2]*WCOHud[mif3, fl1]*
         ydbar[mif1, fl1])/Pi^2 - ((I/256)*muH^2*alphaRBup[mif2, mif3]*
         WCOHud[mif3, fl1]*ydbar[mif1, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBupbar[mif3, mif2]*WCOHud[mif3, fl1]*
         ydbar[mif1, fl1])/Pi^2 + (muH^2*alphaRButp[mif2, mif3]*
         WCOHud[mif3, fl1]*ydbar[mif1, fl1])/(256*Pi^2) + 
       (muH^2*alphaRButpbar[mif3, mif2]*WCOHud[mif3, fl1]*ydbar[mif1, fl1])/
        (256*Pi^2) + (muH^2*alphaEBqp[mif3, mif1]*WCOHud[mif2, fl1]*
         ydbar[mif3, fl1])/(64*Pi^2) + (muH^2*alphaEBqpbar[mif1, mif3]*
         WCOHud[mif2, fl1]*ydbar[mif3, fl1])/(64*Pi^2) + 
       ((I/64)*muH^2*alphaEBqtp[mif3, mif1]*WCOHud[mif2, fl1]*
         ydbar[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEBqtpbar[mif1, mif3]*
         WCOHud[mif2, fl1]*ydbar[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBqp[mif3, mif1]*WCOHud[mif2, fl1]*
         ydbar[mif3, fl1])/Pi^2 + ((I/256)*muH^2*alphaRBqpbar[mif1, mif3]*
         WCOHud[mif2, fl1]*ydbar[mif3, fl1])/Pi^2 - 
       (muH^2*alphaRBqtp[mif3, mif1]*WCOHud[mif2, fl1]*ydbar[mif3, fl1])/
        (256*Pi^2) - (muH^2*alphaRBqtpbar[mif1, mif3]*WCOHud[mif2, fl1]*
         ydbar[mif3, fl1])/(256*Pi^2) + (muH^2*alphaEBqp[mif3, mif1]*
         WCOHq1[fl1, mif3]*yubar[fl1, mif2])/(64*Pi^2) + 
       (muH^2*alphaEBqpbar[mif1, mif3]*WCOHq1[fl1, mif3]*yubar[fl1, mif2])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEBqtp[mif3, mif1]*WCOHq1[fl1, mif3]*
         yubar[fl1, mif2])/Pi^2 + ((I/64)*muH^2*alphaEBqtpbar[mif1, mif3]*
         WCOHq1[fl1, mif3]*yubar[fl1, mif2])/Pi^2 + 
       ((I/256)*muH^2*alphaRBqp[mif3, mif1]*WCOHq1[fl1, mif3]*
         yubar[fl1, mif2])/Pi^2 + ((I/256)*muH^2*alphaRBqpbar[mif1, mif3]*
         WCOHq1[fl1, mif3]*yubar[fl1, mif2])/Pi^2 - 
       (muH^2*alphaRBqtp[mif3, mif1]*WCOHq1[fl1, mif3]*yubar[fl1, mif2])/
        (256*Pi^2) - (muH^2*alphaRBqtpbar[mif1, mif3]*WCOHq1[fl1, mif3]*
         yubar[fl1, mif2])/(256*Pi^2) - (3*muH^2*alphaEBqp[mif3, mif1]*
         WCOHq3[fl1, mif3]*yubar[fl1, mif2])/(64*Pi^2) - 
       (3*muH^2*alphaEBqpbar[mif1, mif3]*WCOHq3[fl1, mif3]*yubar[fl1, mif2])/
        (64*Pi^2) - (((3*I)/64)*muH^2*alphaEBqtp[mif3, mif1]*
         WCOHq3[fl1, mif3]*yubar[fl1, mif2])/Pi^2 - 
       (((3*I)/64)*muH^2*alphaEBqtpbar[mif1, mif3]*WCOHq3[fl1, mif3]*
         yubar[fl1, mif2])/Pi^2 - (((3*I)/256)*muH^2*alphaRBqp[mif3, mif1]*
         WCOHq3[fl1, mif3]*yubar[fl1, mif2])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRBqpbar[mif1, mif3]*WCOHq3[fl1, mif3]*
         yubar[fl1, mif2])/Pi^2 + (3*muH^2*alphaRBqtp[mif3, mif1]*
         WCOHq3[fl1, mif3]*yubar[fl1, mif2])/(256*Pi^2) + 
       (3*muH^2*alphaRBqtpbar[mif1, mif3]*WCOHq3[fl1, mif3]*yubar[fl1, mif2])/
        (256*Pi^2) - (alphaEBqp[mif3, mif1]*yd[fl1, fl2]*ydbar[mif3, fl2]*
         yubar[fl1, mif2])/(64*Pi^2) - (alphaEBqpbar[mif1, mif3]*yd[fl1, fl2]*
         ydbar[mif3, fl2]*yubar[fl1, mif2])/(64*Pi^2) - 
       ((I/64)*alphaEBqtp[mif3, mif1]*yd[fl1, fl2]*ydbar[mif3, fl2]*
         yubar[fl1, mif2])/Pi^2 - ((I/64)*alphaEBqtpbar[mif1, mif3]*
         yd[fl1, fl2]*ydbar[mif3, fl2]*yubar[fl1, mif2])/Pi^2 - 
       ((I/256)*alphaRBqp[mif3, mif1]*yd[fl1, fl2]*ydbar[mif3, fl2]*
         yubar[fl1, mif2])/Pi^2 - ((I/256)*alphaRBqpbar[mif1, mif3]*
         yd[fl1, fl2]*ydbar[mif3, fl2]*yubar[fl1, mif2])/Pi^2 + 
       (alphaRBqtp[mif3, mif1]*yd[fl1, fl2]*ydbar[mif3, fl2]*
         yubar[fl1, mif2])/(256*Pi^2) + (alphaRBqtpbar[mif1, mif3]*
         yd[fl1, fl2]*ydbar[mif3, fl2]*yubar[fl1, mif2])/(256*Pi^2) + 
       (muH^2*alphaEBup[mif2, mif3]*WCOHq1[fl1, mif1]*yubar[fl1, mif3])/
        (64*Pi^2) + (muH^2*alphaEBupbar[mif3, mif2]*WCOHq1[fl1, mif1]*
         yubar[fl1, mif3])/(64*Pi^2) + ((I/64)*muH^2*alphaEButp[mif2, mif3]*
         WCOHq1[fl1, mif1]*yubar[fl1, mif3])/Pi^2 + 
       ((I/64)*muH^2*alphaEButpbar[mif3, mif2]*WCOHq1[fl1, mif1]*
         yubar[fl1, mif3])/Pi^2 - ((I/256)*muH^2*alphaRBup[mif2, mif3]*
         WCOHq1[fl1, mif1]*yubar[fl1, mif3])/Pi^2 - 
       ((I/256)*muH^2*alphaRBupbar[mif3, mif2]*WCOHq1[fl1, mif1]*
         yubar[fl1, mif3])/Pi^2 + (muH^2*alphaRButp[mif2, mif3]*
         WCOHq1[fl1, mif1]*yubar[fl1, mif3])/(256*Pi^2) + 
       (muH^2*alphaRButpbar[mif3, mif2]*WCOHq1[fl1, mif1]*yubar[fl1, mif3])/
        (256*Pi^2) - (3*muH^2*alphaEBup[mif2, mif3]*WCOHq3[fl1, mif1]*
         yubar[fl1, mif3])/(64*Pi^2) - (3*muH^2*alphaEBupbar[mif3, mif2]*
         WCOHq3[fl1, mif1]*yubar[fl1, mif3])/(64*Pi^2) - 
       (((3*I)/64)*muH^2*alphaEButp[mif2, mif3]*WCOHq3[fl1, mif1]*
         yubar[fl1, mif3])/Pi^2 - (((3*I)/64)*muH^2*alphaEButpbar[mif3, mif2]*
         WCOHq3[fl1, mif1]*yubar[fl1, mif3])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRBup[mif2, mif3]*WCOHq3[fl1, mif1]*
         yubar[fl1, mif3])/Pi^2 + (((3*I)/256)*muH^2*alphaRBupbar[mif3, mif2]*
         WCOHq3[fl1, mif1]*yubar[fl1, mif3])/Pi^2 - 
       (3*muH^2*alphaRButp[mif2, mif3]*WCOHq3[fl1, mif1]*yubar[fl1, mif3])/
        (256*Pi^2) - (3*muH^2*alphaRButpbar[mif3, mif2]*WCOHq3[fl1, mif1]*
         yubar[fl1, mif3])/(256*Pi^2) - (alphaEBup[mif2, mif3]*yd[fl1, fl2]*
         ydbar[mif1, fl2]*yubar[fl1, mif3])/(64*Pi^2) - 
       (alphaEBupbar[mif3, mif2]*yd[fl1, fl2]*ydbar[mif1, fl2]*
         yubar[fl1, mif3])/(64*Pi^2) - ((I/64)*alphaEButp[mif2, mif3]*
         yd[fl1, fl2]*ydbar[mif1, fl2]*yubar[fl1, mif3])/Pi^2 - 
       ((I/64)*alphaEButpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[mif1, fl2]*
         yubar[fl1, mif3])/Pi^2 + ((I/256)*alphaRBup[mif2, mif3]*yd[fl1, fl2]*
         ydbar[mif1, fl2]*yubar[fl1, mif3])/Pi^2 + 
       ((I/256)*alphaRBupbar[mif3, mif2]*yd[fl1, fl2]*ydbar[mif1, fl2]*
         yubar[fl1, mif3])/Pi^2 - (alphaRButp[mif2, mif3]*yd[fl1, fl2]*
         ydbar[mif1, fl2]*yubar[fl1, mif3])/(256*Pi^2) - 
       (alphaRButpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[mif1, fl2]*
         yubar[fl1, mif3])/(256*Pi^2) - (muH^2*alphaEBup[mif2, mif3]*
         WCOHu[mif3, fl1]*yubar[mif1, fl1])/(64*Pi^2) - 
       (muH^2*alphaEBupbar[mif3, mif2]*WCOHu[mif3, fl1]*yubar[mif1, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEButp[mif2, mif3]*WCOHu[mif3, fl1]*
         yubar[mif1, fl1])/Pi^2 - ((I/64)*muH^2*alphaEButpbar[mif3, mif2]*
         WCOHu[mif3, fl1]*yubar[mif1, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRBup[mif2, mif3]*WCOHu[mif3, fl1]*
         yubar[mif1, fl1])/Pi^2 + ((I/256)*muH^2*alphaRBupbar[mif3, mif2]*
         WCOHu[mif3, fl1]*yubar[mif1, fl1])/Pi^2 - 
       (muH^2*alphaRButp[mif2, mif3]*WCOHu[mif3, fl1]*yubar[mif1, fl1])/
        (256*Pi^2) - (muH^2*alphaRButpbar[mif3, mif2]*WCOHu[mif3, fl1]*
         yubar[mif1, fl1])/(256*Pi^2) + (g3^2*alphaEBup[mif2, mif3]*
         KroneckerDelta[MIF1, mif3]*yubar[mif1, MIF1])/(48*Pi^2) + 
       (g3^2*alphaEBupbar[mif3, mif2]*KroneckerDelta[MIF1, mif3]*
         yubar[mif1, MIF1])/(48*Pi^2) + ((I/48)*g3^2*alphaEButp[mif2, mif3]*
         KroneckerDelta[MIF1, mif3]*yubar[mif1, MIF1])/Pi^2 + 
       ((I/48)*g3^2*alphaEButpbar[mif3, mif2]*KroneckerDelta[MIF1, mif3]*
         yubar[mif1, MIF1])/Pi^2 - ((I/192)*g3^2*alphaRBup[mif2, mif3]*
         KroneckerDelta[MIF1, mif3]*yubar[mif1, MIF1])/Pi^2 - 
       ((I/192)*g3^2*alphaRBupbar[mif3, mif2]*KroneckerDelta[MIF1, mif3]*
         yubar[mif1, MIF1])/Pi^2 + (g3^2*alphaRButp[mif2, mif3]*
         KroneckerDelta[MIF1, mif3]*yubar[mif1, MIF1])/(192*Pi^2) + 
       (g3^2*alphaRButpbar[mif3, mif2]*KroneckerDelta[MIF1, mif3]*
         yubar[mif1, MIF1])/(192*Pi^2) - (g3^2*alphaEBup[mif2, mif3]*
         yubar[mif1, mif3])/(6*Pi^2) - (g3^2*alphaEBupbar[mif3, mif2]*
         yubar[mif1, mif3])/(6*Pi^2) - ((I/6)*g3^2*alphaEButp[mif2, mif3]*
         yubar[mif1, mif3])/Pi^2 - ((I/6)*g3^2*alphaEButpbar[mif3, mif2]*
         yubar[mif1, mif3])/Pi^2 + ((I/24)*g3^2*alphaRBup[mif2, mif3]*
         yubar[mif1, mif3])/Pi^2 + ((I/24)*g3^2*alphaRBupbar[mif3, mif2]*
         yubar[mif1, mif3])/Pi^2 - (g3^2*alphaRButp[mif2, mif3]*
         yubar[mif1, mif3])/(24*Pi^2) - (g3^2*alphaRButpbar[mif3, mif2]*
         yubar[mif1, mif3])/(24*Pi^2) + (alphaEBup[mif2, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yubar[mif1, mif3])/(64*Pi^2) + 
       (alphaEBupbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif3])/(64*Pi^2) + ((I/64)*alphaEButp[mif2, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yubar[mif1, mif3])/Pi^2 + 
       ((I/64)*alphaEButpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif3])/Pi^2 - ((I/256)*alphaRBup[mif2, mif3]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yubar[mif1, mif3])/Pi^2 - 
       ((I/256)*alphaRBupbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif3])/Pi^2 + (alphaRButp[mif2, mif3]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yubar[mif1, mif3])/(256*Pi^2) + 
       (alphaRButpbar[mif3, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif3])/(256*Pi^2) + (alphaEBup[mif2, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yubar[mif1, mif3])/(192*Pi^2) + 
       (alphaEBupbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif1, mif3])/(192*Pi^2) + ((I/192)*alphaEButp[mif2, mif3]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*yubar[mif1, mif3])/Pi^2 + 
       ((I/192)*alphaEButpbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif1, mif3])/Pi^2 - ((I/768)*alphaRBup[mif2, mif3]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*yubar[mif1, mif3])/Pi^2 - 
       ((I/768)*alphaRBupbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif1, mif3])/Pi^2 + (alphaRButp[mif2, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yubar[mif1, mif3])/(768*Pi^2) + 
       (alphaRButpbar[mif3, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif1, mif3])/(768*Pi^2) + (alphaEBup[mif2, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2]*yubar[mif1, mif3])/(64*Pi^2) + 
       (alphaEBupbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif1, mif3])/(64*Pi^2) + ((I/64)*alphaEButp[mif2, mif3]*
         yu[fl1, fl2]*yubar[fl1, fl2]*yubar[mif1, mif3])/Pi^2 + 
       ((I/64)*alphaEButpbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif1, mif3])/Pi^2 - ((I/256)*alphaRBup[mif2, mif3]*
         yu[fl1, fl2]*yubar[fl1, fl2]*yubar[mif1, mif3])/Pi^2 - 
       ((I/256)*alphaRBupbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif1, mif3])/Pi^2 + (alphaRButp[mif2, mif3]*yu[fl1, fl2]*
         yubar[fl1, fl2]*yubar[mif1, mif3])/(256*Pi^2) + 
       (alphaRButpbar[mif3, mif2]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif1, mif3])/(256*Pi^2) + (g3^2*alphaEBqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*yubar[MIF1, mif2])/(48*Pi^2) + 
       (g3^2*alphaEBqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         yubar[MIF1, mif2])/(48*Pi^2) + ((I/48)*g3^2*alphaEBqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*yubar[MIF1, mif2])/Pi^2 + 
       ((I/48)*g3^2*alphaEBqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         yubar[MIF1, mif2])/Pi^2 + ((I/192)*g3^2*alphaRBqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*yubar[MIF1, mif2])/Pi^2 + 
       ((I/192)*g3^2*alphaRBqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         yubar[MIF1, mif2])/Pi^2 - (g3^2*alphaRBqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif3]*yubar[MIF1, mif2])/(192*Pi^2) - 
       (g3^2*alphaRBqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif3]*
         yubar[MIF1, mif2])/(192*Pi^2) + (g3^2*alphaEBup[mif2, mif3]*
         KroneckerDelta[mif1, MIF1]*yubar[MIF1, mif3])/(48*Pi^2) + 
       (g3^2*alphaEBupbar[mif3, mif2]*KroneckerDelta[mif1, MIF1]*
         yubar[MIF1, mif3])/(48*Pi^2) + ((I/48)*g3^2*alphaEButp[mif2, mif3]*
         KroneckerDelta[mif1, MIF1]*yubar[MIF1, mif3])/Pi^2 + 
       ((I/48)*g3^2*alphaEButpbar[mif3, mif2]*KroneckerDelta[mif1, MIF1]*
         yubar[MIF1, mif3])/Pi^2 - ((I/192)*g3^2*alphaRBup[mif2, mif3]*
         KroneckerDelta[mif1, MIF1]*yubar[MIF1, mif3])/Pi^2 - 
       ((I/192)*g3^2*alphaRBupbar[mif3, mif2]*KroneckerDelta[mif1, MIF1]*
         yubar[MIF1, mif3])/Pi^2 + (g3^2*alphaRButp[mif2, mif3]*
         KroneckerDelta[mif1, MIF1]*yubar[MIF1, mif3])/(192*Pi^2) + 
       (g3^2*alphaRButpbar[mif3, mif2]*KroneckerDelta[mif1, MIF1]*
         yubar[MIF1, mif3])/(192*Pi^2) - (muH^2*alphaEBqp[mif3, mif1]*
         WCOHu[mif2, fl1]*yubar[mif3, fl1])/(64*Pi^2) - 
       (muH^2*alphaEBqpbar[mif1, mif3]*WCOHu[mif2, fl1]*yubar[mif3, fl1])/
        (64*Pi^2) - ((I/64)*muH^2*alphaEBqtp[mif3, mif1]*WCOHu[mif2, fl1]*
         yubar[mif3, fl1])/Pi^2 - ((I/64)*muH^2*alphaEBqtpbar[mif1, mif3]*
         WCOHu[mif2, fl1]*yubar[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRBqp[mif3, mif1]*WCOHu[mif2, fl1]*
         yubar[mif3, fl1])/Pi^2 - ((I/256)*muH^2*alphaRBqpbar[mif1, mif3]*
         WCOHu[mif2, fl1]*yubar[mif3, fl1])/Pi^2 + 
       (muH^2*alphaRBqtp[mif3, mif1]*WCOHu[mif2, fl1]*yubar[mif3, fl1])/
        (256*Pi^2) + (muH^2*alphaRBqtpbar[mif1, mif3]*WCOHu[mif2, fl1]*
         yubar[mif3, fl1])/(256*Pi^2) + (g3^2*alphaEBqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*yubar[mif3, MIF1])/(48*Pi^2) + 
       (g3^2*alphaEBqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         yubar[mif3, MIF1])/(48*Pi^2) + ((I/48)*g3^2*alphaEBqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*yubar[mif3, MIF1])/Pi^2 + 
       ((I/48)*g3^2*alphaEBqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         yubar[mif3, MIF1])/Pi^2 + ((I/192)*g3^2*alphaRBqp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*yubar[mif3, MIF1])/Pi^2 + 
       ((I/192)*g3^2*alphaRBqpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         yubar[mif3, MIF1])/Pi^2 - (g3^2*alphaRBqtp[mif3, mif1]*
         KroneckerDelta[MIF1, mif2]*yubar[mif3, MIF1])/(192*Pi^2) - 
       (g3^2*alphaRBqtpbar[mif1, mif3]*KroneckerDelta[MIF1, mif2]*
         yubar[mif3, MIF1])/(192*Pi^2) - (g3^2*alphaEBqp[mif3, mif1]*
         yubar[mif3, mif2])/(6*Pi^2) - (g3^2*alphaEBqpbar[mif1, mif3]*
         yubar[mif3, mif2])/(6*Pi^2) - ((I/6)*g3^2*alphaEBqtp[mif3, mif1]*
         yubar[mif3, mif2])/Pi^2 - ((I/6)*g3^2*alphaEBqtpbar[mif1, mif3]*
         yubar[mif3, mif2])/Pi^2 - ((I/24)*g3^2*alphaRBqp[mif3, mif1]*
         yubar[mif3, mif2])/Pi^2 - ((I/24)*g3^2*alphaRBqpbar[mif1, mif3]*
         yubar[mif3, mif2])/Pi^2 + (g3^2*alphaRBqtp[mif3, mif1]*
         yubar[mif3, mif2])/(24*Pi^2) + (g3^2*alphaRBqtpbar[mif1, mif3]*
         yubar[mif3, mif2])/(24*Pi^2) + (alphaEBqp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yubar[mif3, mif2])/(64*Pi^2) + 
       (alphaEBqpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif3, mif2])/(64*Pi^2) + ((I/64)*alphaEBqtp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/64)*alphaEBqtpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 + ((I/256)*alphaRBqp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/256)*alphaRBqpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 - (alphaRBqtp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yubar[mif3, mif2])/(256*Pi^2) - 
       (alphaRBqtpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif3, mif2])/(256*Pi^2) + (alphaEBqp[mif3, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yubar[mif3, mif2])/(192*Pi^2) + 
       (alphaEBqpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif3, mif2])/(192*Pi^2) + ((I/192)*alphaEBqtp[mif3, mif1]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/192)*alphaEBqtpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 + ((I/768)*alphaRBqp[mif3, mif1]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/768)*alphaRBqpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 - (alphaRBqtp[mif3, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yubar[mif3, mif2])/(768*Pi^2) - 
       (alphaRBqtpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif3, mif2])/(768*Pi^2) + (alphaEBqp[mif3, mif1]*yu[fl1, fl2]*
         yubar[fl1, fl2]*yubar[mif3, mif2])/(64*Pi^2) + 
       (alphaEBqpbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/(64*Pi^2) + ((I/64)*alphaEBqtp[mif3, mif1]*
         yu[fl1, fl2]*yubar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/64)*alphaEBqtpbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 + ((I/256)*alphaRBqp[mif3, mif1]*
         yu[fl1, fl2]*yubar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/256)*alphaRBqpbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 - (alphaRBqtp[mif3, mif1]*yu[fl1, fl2]*
         yubar[fl1, fl2]*yubar[mif3, mif2])/(256*Pi^2) - 
       (alphaRBqtpbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/(256*Pi^2), alphaOud1[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*WCOqd1[mif1, mif2, mif3, mif4])/(12*Pi^2) + 
       (g3^2*WCOqu1[mif3, mif4, mif1, mif2])/(12*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOud1[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOud1[mif1, mif2, MIF1, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOud1[mif1, mif2, mif3, MIF1])/(24*Pi^2) - 
       (g3^2*WCOud1[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOud1[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) - (WCOqu1[fl1, fl2, mif1, mif2]*yd[fl2, mif4]*
         ydbar[fl1, mif3])/(16*Pi^2) + (WCOud1[mif1, mif2, fl1, fl2]*
         yd[fl2, mif4]*ydbar[fl1, mif3])/(32*Pi^2) + 
       (WCOuu[fl1, fl2, mif1, mif2]*yd[fl2, mif4]*ydbar[fl1, mif3])/
        (16*Pi^2) + (WCOdd[fl1, fl2, mif3, mif4]*yu[fl2, mif2]*
         yubar[fl1, mif1])/(16*Pi^2) - (WCOqd1[fl1, fl2, mif3, mif4]*
         yu[fl2, mif2]*yubar[fl1, mif1])/(16*Pi^2) + 
       (WCOud1[fl1, fl2, mif3, mif4]*yu[fl2, mif2]*yubar[fl1, mif1])/
        (32*Pi^2), alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*WCOqd1[mif2, mif1, mif4, mif3])/(12*Pi^2) + 
       (g3^2*WCOqu1[mif4, mif3, mif2, mif1])/(12*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOud1[MIF1, mif1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOud1[mif2, mif1, MIF1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOud1[mif2, mif1, mif4, MIF1])/(24*Pi^2) - 
       (g3^2*WCOud1[mif2, mif1, mif4, mif3])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOud1[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) - (WCOqu1[fl2, fl1, mif2, mif1]*yd[fl1, mif3]*
         ydbar[fl2, mif4])/(16*Pi^2) + (WCOud1[mif2, mif1, fl2, fl1]*
         yd[fl1, mif3]*ydbar[fl2, mif4])/(32*Pi^2) + 
       (WCOuu[fl2, fl1, mif2, mif1]*yd[fl1, mif3]*ydbar[fl2, mif4])/
        (16*Pi^2) + (WCOdd[fl2, fl1, mif4, mif3]*yu[fl1, mif1]*
         yubar[fl2, mif2])/(16*Pi^2) - (WCOqd1[fl2, fl1, mif4, mif3]*
         yu[fl1, mif1]*yubar[fl2, mif2])/(16*Pi^2) + 
       (WCOud1[fl2, fl1, mif4, mif3]*yu[fl1, mif1]*yubar[fl2, mif2])/
        (32*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[fl1, mif4, mif3, fl1])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[mif3, fl1, fl1, 
          mif4])/(24*Pi^2) - (g3^2*WCOqd8[mif1, mif2, mif3, mif4])/
        (96*Pi^2) - (g3^2*WCOqu8[mif3, mif4, mif1, mif2])/(96*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOud8[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOud8[mif1, mif2, MIF1, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOud8[mif1, mif2, mif3, MIF1])/(24*Pi^2) + 
       (g3^2*WCOud8[mif1, mif2, mif3, mif4])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOud8[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*WCOuu[fl1, mif2, mif1, 
          fl1])/(24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*
         WCOuu[mif1, fl1, fl1, mif2])/(24*Pi^2) - 
       (WCOqu8[fl1, fl2, mif1, mif2]*yd[fl2, mif4]*ydbar[fl1, mif3])/
        (16*Pi^2) + (WCOud8[mif1, mif2, fl1, fl2]*yd[fl2, mif4]*
         ydbar[fl1, mif3])/(32*Pi^2) - (WCOqd8[fl1, fl2, mif3, mif4]*
         yu[fl2, mif2]*yubar[fl1, mif1])/(16*Pi^2) + 
       (WCOud8[fl1, fl2, mif3, mif4]*yu[fl2, mif2]*yubar[fl1, mif1])/
        (32*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, mif4_] -> 
      (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[fl1, mif3, mif4, fl1])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif2]*WCOdd[mif4, fl1, fl1, 
          mif3])/(24*Pi^2) - (g3^2*WCOqd8[mif2, mif1, mif4, mif3])/
        (96*Pi^2) - (g3^2*WCOqu8[mif4, mif3, mif2, mif1])/(96*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOud8[MIF1, mif1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*WCOud8[mif2, mif1, MIF1, 
          mif3])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*
         WCOud8[mif2, mif1, mif4, MIF1])/(24*Pi^2) + 
       (g3^2*WCOud8[mif2, mif1, mif4, mif3])/(24*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOud8[mif2, MIF1, mif4, mif3])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*WCOuu[fl1, mif1, mif2, 
          fl1])/(24*Pi^2) + (g3^2*KroneckerDelta[mif3, mif4]*
         WCOuu[mif2, fl1, fl1, mif1])/(24*Pi^2) - 
       (WCOqu8[fl2, fl1, mif2, mif1]*yd[fl1, mif3]*ydbar[fl2, mif4])/
        (16*Pi^2) + (WCOud8[mif2, mif1, fl2, fl1]*yd[fl1, mif3]*
         ydbar[fl2, mif4])/(32*Pi^2) - (WCOqd8[fl2, fl1, mif4, mif3]*
         yu[fl1, mif1]*yubar[fl2, mif2])/(16*Pi^2) + 
       (WCOud8[fl2, fl1, mif4, mif3]*yu[fl1, mif1]*yubar[fl2, mif2])/
        (32*Pi^2), alphaOuG[mif1_, mif2_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOuG[mif1, MIF1])/(24*Pi^2) - 
       (29*g3^2*WCOuG[mif1, mif2])/(96*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOuG[MIF1, mif2])/(24*Pi^2) + 
       (g3*WCOHudbar[mif2, fl1]*yd[mif1, fl1])/(96*Pi^2) + 
       (g3*WCOquqd1[fl1, mif2, mif1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) - 
       (g3*WCOquqd8[fl1, mif2, mif1, fl2]*ydbar[fl1, fl2])/(192*Pi^2) + 
       (WCOuG[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) - 
       (WCOuG[fl1, mif2]*yd[mif1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) + 
       (WCOuG[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(96*Pi^2) - 
       (g3*WCOqu1[mif1, fl1, fl2, mif2]*yu[fl1, fl2])/(16*Pi^2) + 
       (g3*WCOqu8[mif1, fl1, fl2, mif2]*yu[fl1, fl2])/(96*Pi^2) + 
       (g3*WCOHq1[mif1, fl1]*yu[fl1, mif2])/(96*Pi^2) - 
       (g3*WCOHq3[mif1, fl1]*yu[fl1, mif2])/(32*Pi^2) - 
       (WCOdGbar[fl1, fl2]*yd[mif1, fl2]*yu[fl1, mif2])/(32*Pi^2) - 
       (WCOdG[mif1, fl1]*ydbar[fl2, fl1]*yu[fl2, mif2])/(32*Pi^2) - 
       (g3*WCOHu[fl1, mif2]*yu[mif1, fl1])/(96*Pi^2) + 
       (WCOuG[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2), 
     alphaOuGbar[mif1_, mif2_] -> (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOuGbar[mif1, MIF1])/(24*Pi^2) - (29*g3^2*WCOuGbar[mif1, mif2])/
        (96*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*WCOuGbar[MIF1, mif2])/
        (24*Pi^2) + (g3*WCOquqd1bar[fl1, mif2, mif1, fl2]*yd[fl1, fl2])/
        (32*Pi^2) - (g3*WCOquqd8bar[fl1, mif2, mif1, fl2]*yd[fl1, fl2])/
        (192*Pi^2) + (WCOuGbar[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/
        (32*Pi^2) + (g3*WCOHud[mif2, fl1]*ydbar[mif1, fl1])/(96*Pi^2) - 
       (WCOuGbar[fl1, mif2]*yd[fl1, fl2]*ydbar[mif1, fl2])/(32*Pi^2) + 
       (WCOuGbar[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(96*Pi^2) - 
       (g3*WCOqu1[fl1, mif1, mif2, fl2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (g3*WCOqu8[fl1, mif1, mif2, fl2]*yubar[fl1, fl2])/(96*Pi^2) + 
       (WCOuGbar[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2) + 
       (g3*WCOHq1[fl1, mif1]*yubar[fl1, mif2])/(96*Pi^2) - 
       (g3*WCOHq3[fl1, mif1]*yubar[fl1, mif2])/(32*Pi^2) - 
       (WCOdG[fl1, fl2]*ydbar[mif1, fl2]*yubar[fl1, mif2])/(32*Pi^2) - 
       (WCOdGbar[mif1, fl1]*yd[fl2, fl1]*yubar[fl2, mif2])/(32*Pi^2) - 
       (g3*WCOHu[mif2, fl1]*yubar[mif1, fl1])/(96*Pi^2), 
     alphaOuH[mif1_, mif2_] -> (g3^2*KroneckerDelta[MIF1, mif2]*
         WCOuH[mif1, MIF1])/(24*Pi^2) - (g3^2*WCOuH[mif1, mif2])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOuH[MIF1, mif2])/(24*Pi^2) - 
       (lam*WCOHudbar[mif2, fl1]*yd[mif1, fl1])/(16*Pi^2) + 
       (lam*WCOquqd1[fl1, mif2, mif1, fl2]*ydbar[fl1, fl2])/(48*Pi^2) + 
       (lam*WCOquqd1[mif1, mif2, fl1, fl2]*ydbar[fl1, fl2])/(8*Pi^2) + 
       (lam*WCOquqd8[fl1, mif2, mif1, fl2]*ydbar[fl1, fl2])/(36*Pi^2) + 
       (3*WCOuH[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) - 
       (WCOuH[fl1, mif2]*yd[mif1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) - 
       (5*WCOHudbar[mif2, fl1]*yd[fl2, fl1]*yd[mif1, fl3]*ydbar[fl2, fl3])/
        (96*Pi^2) - (5*WCOquqd1[fl1, mif2, mif1, fl2]*yd[fl3, fl4]*
         ydbar[fl1, fl4]*ydbar[fl3, fl2])/(96*Pi^2) - 
       (5*WCOquqd1[mif1, mif2, fl1, fl2]*yd[fl3, fl4]*ydbar[fl1, fl4]*
         ydbar[fl3, fl2])/(16*Pi^2) - (5*WCOquqd8[fl1, mif2, mif1, fl2]*
         yd[fl3, fl4]*ydbar[fl1, fl4]*ydbar[fl3, fl2])/(72*Pi^2) - 
       (lam*WCOlequ1[fl1, fl2, mif1, mif2]*ylbar[fl1, fl2])/(24*Pi^2) + 
       (WCOuH[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(32*Pi^2) + 
       (5*WCOlequ1[fl1, fl2, mif1, mif2]*yl[fl3, fl4]*ylbar[fl1, fl4]*
         ylbar[fl3, fl2])/(48*Pi^2) - (5*lam*WCOqu1[mif1, fl1, fl2, mif2]*
         yu[fl1, fl2])/(24*Pi^2) - (5*lam*WCOqu8[mif1, fl1, fl2, mif2]*
         yu[fl1, fl2])/(18*Pi^2) - (lam*WCOHq1[mif1, fl1]*yu[fl1, mif2])/
        (16*Pi^2) + (3*lam*WCOHq3[mif1, fl1]*yu[fl1, mif2])/(16*Pi^2) - 
       (WCOdHbar[fl1, fl2]*yd[mif1, fl2]*yu[fl1, mif2])/(32*Pi^2) - 
       (WCOdH[mif1, fl1]*ydbar[fl2, fl1]*yu[fl2, mif2])/(32*Pi^2) + 
       (5*WCOHq3[mif1, fl1]*yd[fl1, fl2]*ydbar[fl3, fl2]*yu[fl3, mif2])/
        (48*Pi^2) + (lam*WCOHu[fl1, mif2]*yu[mif1, fl1])/(16*Pi^2) - 
       (WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl2]*yu[mif1, mif2])/
        (24*Pi^2) + (WCOdHbar[fl1, fl2]*yd[fl1, fl2]*yu[mif1, mif2])/
        (16*Pi^2) - (WCOHq3[fl1, fl2]*yd[fl2, fl3]*ydbar[fl1, fl3]*
         yu[mif1, mif2])/(4*Pi^2) + (WCOeHbar[fl1, fl2]*yl[fl1, fl2]*
         yu[mif1, mif2])/(48*Pi^2) - (WCOHl3[fl1, fl2]*yl[fl2, fl3]*
         ylbar[fl1, fl3]*yu[mif1, mif2])/(12*Pi^2) + 
       (WCOHud[fl1, fl2]*ydbar[fl3, fl2]*yu[fl3, fl1]*yu[mif1, mif2])/
        (8*Pi^2) + (g3*WCOuGbar[fl1, mif3]*yu[fl1, mif2]*yu[mif1, mif3])/
        (4*Pi^2) - (WCOHud[mif3, fl1]*ydbar[fl2, fl1]*yu[fl2, mif2]*
         yu[mif1, mif3])/(192*Pi^2) + (WCOHq3[fl1, mif3]*yd[mif1, fl2]*
         ydbar[fl1, fl2]*yu[mif3, mif2])/(96*Pi^2) + 
       (WCOHq3[mif1, fl1]*yd[fl1, fl2]*ydbar[mif3, fl2]*yu[mif3, mif2])/
        (32*Pi^2) + (g3*WCOuGbar[mif3, fl1]*yu[mif1, fl1]*yu[mif3, mif2])/
        (4*Pi^2) - (g3*WCOuGbar[mif3, mif4]*yu[mif1, mif4]*yu[mif3, mif2])/
        (4*Pi^2) + (WCOHud[mif4, fl1]*ydbar[mif3, fl1]*yu[mif1, mif4]*
         yu[mif3, mif2])/(192*Pi^2) + (3*WCOuH[mif1, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(32*Pi^2) + (3*g3*WCOuG[fl1, mif2]*yu[mif1, fl2]*
         yubar[fl1, fl2])/(4*Pi^2) + (WCOuH[fl1, mif2]*yu[mif1, fl2]*
         yubar[fl1, fl2])/(32*Pi^2) + (WCOuH[fl1, fl2]*yu[mif1, mif2]*
         yubar[fl1, fl2])/(16*Pi^2) - (WCOHq1[fl1, mif3]*yu[mif1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/(192*Pi^2) + 
       (WCOHq3[fl1, mif3]*yu[mif1, fl2]*yu[mif3, mif2]*yubar[fl1, fl2])/
        (192*Pi^2) - (WCOHudbar[mif2, fl1]*yd[mif1, fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3])/(48*Pi^2) + (WCOHu[fl1, mif2]*yu[fl2, fl3]*
         yu[mif1, fl2]*yubar[fl1, fl3])/(48*Pi^2) - 
       (WCOHq3[fl1, fl2]*yu[fl2, fl3]*yu[mif1, mif2]*yubar[fl1, fl3])/
        (4*Pi^2) + (g3*WCOuG[fl1, mif2]*yu[mif1, mif3]*yubar[fl1, mif3])/
        (12*Pi^2) + (WCOHq1[fl1, mif3]*yu[mif1, mif4]*yu[mif3, mif2]*
         yubar[fl1, mif4])/(192*Pi^2) - (WCOHq3[fl1, mif3]*yu[mif1, mif4]*
         yu[mif3, mif2]*yubar[fl1, mif4])/(64*Pi^2) + 
       (3*g3*WCOuG[mif1, fl1]*yu[fl2, mif2]*yubar[fl2, fl1])/(4*Pi^2) + 
       (WCOuH[mif1, fl1]*yu[fl2, mif2]*yubar[fl2, fl1])/(32*Pi^2) + 
       (WCOHu[mif3, fl1]*yu[fl2, mif2]*yu[mif1, mif3]*yubar[fl2, fl1])/
        (192*Pi^2) + (5*WCOHu[fl1, mif2]*yu[fl2, fl1]*yu[mif1, fl3]*
         yubar[fl2, fl3])/(96*Pi^2) + (WCOqu1[mif1, fl1, fl2, mif2]*
         yu[fl1, fl3]*yu[fl3, fl4]*yubar[fl2, fl4])/(12*Pi^2) + 
       (WCOqu8[mif1, fl1, fl2, mif2]*yu[fl1, fl3]*yu[fl3, fl4]*
         yubar[fl2, fl4])/(9*Pi^2) - (WCOHudbar[mif2, fl1]*yd[fl2, fl1]*
         yu[mif1, mif3]*yubar[fl2, mif3])/(64*Pi^2) + 
       (WCOHu[fl1, mif2]*yu[fl2, fl1]*yu[mif1, mif3]*yubar[fl2, mif3])/
        (64*Pi^2) + (WCOHudbar[fl1, fl2]*yd[fl3, fl2]*yu[mif1, mif2]*
         yubar[fl3, fl1])/(8*Pi^2) - (5*WCOHq1[mif1, fl1]*yu[fl1, fl2]*
         yu[fl3, mif2]*yubar[fl3, fl2])/(96*Pi^2) + 
       (5*WCOHq3[mif1, fl1]*yu[fl1, fl2]*yu[fl3, mif2]*yubar[fl3, fl2])/
        (96*Pi^2) - (WCOquqd1[fl1, mif2, mif1, fl2]*ydbar[fl1, fl3]*
         yu[fl2, fl4]*yubar[fl3, fl4])/(48*Pi^2) - 
       (WCOquqd1[mif1, mif2, fl1, fl2]*ydbar[fl1, fl3]*yu[fl2, fl4]*
         yubar[fl3, fl4])/(8*Pi^2) - (WCOquqd8[fl1, mif2, mif1, fl2]*
         ydbar[fl1, fl3]*yu[fl2, fl4]*yubar[fl3, fl4])/(36*Pi^2) + 
       (WCOqu1[mif1, fl1, fl2, mif2]*yu[fl1, fl3]*yu[fl4, fl2]*
         yubar[fl4, fl3])/(3*Pi^2) + (4*WCOqu8[mif1, fl1, fl2, mif2]*
         yu[fl1, fl3]*yu[fl4, fl2]*yubar[fl4, fl3])/(9*Pi^2) + 
       (g3*WCOuG[mif1, fl1]*yu[fl1, fl2]*yubar[mif2, fl2])/(6*Pi^2) + 
       (g3*WCOuG[mif1, fl1]*yu[mif3, mif2]*yubar[mif3, fl1])/(12*Pi^2) - 
       (WCOHu[mif4, fl1]*yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif3, fl1])/
        (192*Pi^2) - (WCOHq1[mif1, fl1]*yu[fl1, fl2]*yu[mif3, mif2]*
         yubar[mif3, fl2])/(64*Pi^2) + (WCOHq3[mif1, fl1]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[mif3, fl2])/(64*Pi^2) - 
       (g3*WCOuG[mif1, mif4]*yu[mif3, mif2]*yubar[mif3, mif4])/(8*Pi^2) + 
       (WCOHq1[mif1, fl1]*yu[fl1, mif4]*yu[mif3, mif2]*yubar[mif3, mif4])/
        (192*Pi^2) - (WCOHq3[mif1, fl1]*yu[fl1, mif4]*yu[mif3, mif2]*
         yubar[mif3, mif4])/(64*Pi^2) - (g3*WCOuG[mif4, mif2]*yu[mif1, mif3]*
         yubar[mif4, mif3])/(8*Pi^2) + (WCOHudbar[mif2, fl1]*yd[mif4, fl1]*
         yu[mif1, mif3]*yubar[mif4, mif3])/(192*Pi^2) - 
       (WCOHu[fl1, mif2]*yu[mif1, mif3]*yu[mif4, fl1]*yubar[mif4, mif3])/
        (192*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
      (g3^2*KroneckerDelta[MIF1, mif2]*WCOuHbar[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*WCOuHbar[mif1, mif2])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOuHbar[MIF1, mif2])/(24*Pi^2) + 
       (lam*WCOquqd1bar[fl1, mif2, mif1, fl2]*yd[fl1, fl2])/(48*Pi^2) + 
       (lam*WCOquqd1bar[mif1, mif2, fl1, fl2]*yd[fl1, fl2])/(8*Pi^2) + 
       (lam*WCOquqd8bar[fl1, mif2, mif1, fl2]*yd[fl1, fl2])/(36*Pi^2) + 
       (3*WCOuHbar[mif1, mif2]*yd[fl1, fl2]*ydbar[fl1, fl2])/(32*Pi^2) - 
       (5*WCOquqd1bar[fl1, mif2, mif1, fl2]*yd[fl1, fl3]*yd[fl4, fl2]*
         ydbar[fl4, fl3])/(96*Pi^2) - (5*WCOquqd1bar[mif1, mif2, fl1, fl2]*
         yd[fl1, fl3]*yd[fl4, fl2]*ydbar[fl4, fl3])/(16*Pi^2) - 
       (5*WCOquqd8bar[fl1, mif2, mif1, fl2]*yd[fl1, fl3]*yd[fl4, fl2]*
         ydbar[fl4, fl3])/(72*Pi^2) - (lam*WCOHud[mif2, fl1]*
         ydbar[mif1, fl1])/(16*Pi^2) - (WCOuHbar[fl1, mif2]*yd[fl1, fl2]*
         ydbar[mif1, fl2])/(32*Pi^2) - (5*WCOHud[mif2, fl1]*yd[fl2, fl3]*
         ydbar[fl2, fl1]*ydbar[mif1, fl3])/(96*Pi^2) - 
       (lam*WCOlequ1bar[fl1, fl2, mif1, mif2]*yl[fl1, fl2])/(24*Pi^2) + 
       (WCOuHbar[mif1, mif2]*yl[fl1, fl2]*ylbar[fl1, fl2])/(32*Pi^2) + 
       (5*WCOlequ1bar[fl1, fl2, mif1, mif2]*yl[fl1, fl3]*yl[fl4, fl2]*
         ylbar[fl4, fl3])/(48*Pi^2) - (5*lam*WCOqu1[fl1, mif1, mif2, fl2]*
         yubar[fl1, fl2])/(24*Pi^2) - (5*lam*WCOqu8[fl1, mif1, mif2, fl2]*
         yubar[fl1, fl2])/(18*Pi^2) + (3*WCOuHbar[mif1, mif2]*yu[fl1, fl2]*
         yubar[fl1, fl2])/(32*Pi^2) + (g3*WCOuGbar[mif1, fl1]*yu[mif2, fl2]*
         yubar[fl1, fl2])/(6*Pi^2) - (lam*WCOHq1[fl1, mif1]*yubar[fl1, mif2])/
        (16*Pi^2) + (3*lam*WCOHq3[fl1, mif1]*yubar[fl1, mif2])/(16*Pi^2) - 
       (WCOdH[fl1, fl2]*ydbar[mif1, fl2]*yubar[fl1, mif2])/(32*Pi^2) - 
       (WCOHud[mif2, fl1]*ydbar[mif1, fl2]*yu[fl1, fl3]*yubar[fl2, fl3])/
        (48*Pi^2) - (WCOquqd1bar[fl1, mif2, mif1, fl2]*yd[fl1, fl3]*
         yu[fl3, fl4]*yubar[fl2, fl4])/(48*Pi^2) - 
       (WCOquqd1bar[mif1, mif2, fl1, fl2]*yd[fl1, fl3]*yu[fl3, fl4]*
         yubar[fl2, fl4])/(8*Pi^2) - (WCOquqd8bar[fl1, mif2, mif1, fl2]*
         yd[fl1, fl3]*yu[fl3, fl4]*yubar[fl2, fl4])/(36*Pi^2) - 
       (WCOdHbar[mif1, fl1]*yd[fl2, fl1]*yubar[fl2, mif2])/(32*Pi^2) + 
       (5*WCOHq3[fl1, mif1]*yd[fl2, fl3]*ydbar[fl1, fl3]*yubar[fl2, mif2])/
        (48*Pi^2) + (3*g3*WCOuGbar[mif1, fl1]*yu[fl2, fl1]*yubar[fl2, mif2])/
        (4*Pi^2) + (WCOuHbar[mif1, fl1]*yu[fl2, fl1]*yubar[fl2, mif2])/
        (32*Pi^2) - (5*WCOHq1[fl1, mif1]*yu[fl2, fl3]*yubar[fl1, fl3]*
         yubar[fl2, mif2])/(96*Pi^2) + (5*WCOHq3[fl1, mif1]*yu[fl2, fl3]*
         yubar[fl1, fl3]*yubar[fl2, mif2])/(96*Pi^2) + 
       (WCOqu1[fl1, mif1, mif2, fl2]*yu[fl3, fl4]*yubar[fl1, fl4]*
         yubar[fl3, fl2])/(3*Pi^2) + (4*WCOqu8[fl1, mif1, mif2, fl2]*
         yu[fl3, fl4]*yubar[fl1, fl4]*yubar[fl3, fl2])/(9*Pi^2) + 
       (WCOqu1[fl1, mif1, mif2, fl2]*yu[fl2, fl3]*yubar[fl1, fl4]*
         yubar[fl4, fl3])/(12*Pi^2) + (WCOqu8[fl1, mif1, mif2, fl2]*
         yu[fl2, fl3]*yubar[fl1, fl4]*yubar[fl4, fl3])/(9*Pi^2) + 
       (lam*WCOHu[mif2, fl1]*yubar[mif1, fl1])/(16*Pi^2) + 
       (3*g3*WCOuGbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif1, fl2])/(4*Pi^2) + 
       (WCOuHbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif1, fl2])/(32*Pi^2) + 
       (5*WCOHu[mif2, fl1]*yu[fl2, fl3]*yubar[fl2, fl1]*yubar[mif1, fl3])/
        (96*Pi^2) + (WCOHu[mif2, fl1]*yu[fl1, fl2]*yubar[fl3, fl2]*
         yubar[mif1, fl3])/(48*Pi^2) - (g3*WCOuGbar[mif3, mif2]*
         yu[mif3, mif1]*yubar[mif1, mif1])/(8*Pi^2) + 
       (WCOHud[mif2, fl1]*ydbar[mif3, fl1]*yu[mif3, mif1]*yubar[mif1, mif1])/
        (192*Pi^2) - (WCWeinberg[fl1, fl2]*WCWeinbergbar[fl1, fl2]*
         yubar[mif1, mif2])/(24*Pi^2) + (WCOdH[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif2])/(16*Pi^2) - (WCOHq3[fl1, fl2]*yd[fl2, fl3]*
         ydbar[fl1, fl3]*yubar[mif1, mif2])/(4*Pi^2) + 
       (WCOeH[fl1, fl2]*ylbar[fl1, fl2]*yubar[mif1, mif2])/(48*Pi^2) - 
       (WCOHl3[fl1, fl2]*yl[fl2, fl3]*ylbar[fl1, fl3]*yubar[mif1, mif2])/
        (12*Pi^2) + (WCOuHbar[fl1, fl2]*yu[fl1, fl2]*yubar[mif1, mif2])/
        (16*Pi^2) + (WCOHud[fl1, fl2]*ydbar[fl3, fl2]*yu[fl3, fl1]*
         yubar[mif1, mif2])/(8*Pi^2) - (WCOHq3[fl1, fl2]*yu[fl2, fl3]*
         yubar[fl1, fl3]*yubar[mif1, mif2])/(4*Pi^2) + 
       (WCOHudbar[fl1, fl2]*yd[fl3, fl2]*yubar[fl3, fl1]*yubar[mif1, mif2])/
        (8*Pi^2) + (g3*WCOuGbar[fl1, mif2]*yu[fl1, mif3]*yubar[mif1, mif3])/
        (12*Pi^2) - (WCOHud[mif2, fl1]*ydbar[fl2, fl1]*yu[fl2, mif3]*
         yubar[mif1, mif3])/(64*Pi^2) + (g3*WCOuG[fl1, mif3]*yubar[fl1, mif2]*
         yubar[mif1, mif3])/(4*Pi^2) + (WCOHu[mif2, fl1]*yu[fl2, mif3]*
         yubar[fl2, fl1]*yubar[mif1, mif3])/(64*Pi^2) - 
       (WCOHudbar[mif3, fl1]*yd[fl2, fl1]*yubar[fl2, mif2]*yubar[mif1, mif3])/
        (192*Pi^2) + (WCOHu[fl1, mif3]*yu[fl2, fl1]*yubar[fl2, mif2]*
         yubar[mif1, mif3])/(192*Pi^2) + (g3*WCOuGbar[mif1, mif3]*
         yu[mif2, mif3]*yubar[mif2, mif2])/(8*Pi^2) - 
       (WCOHud[mif3, fl1]*ydbar[mif1, fl1]*yu[mif2, mif3]*yubar[mif2, mif2])/
        (192*Pi^2) + (WCOHu[mif3, fl1]*yu[mif2, mif3]*yubar[mif1, fl1]*
         yubar[mif2, mif2])/(192*Pi^2) - (WCOHu[mif2, fl1]*yu[mif3, mif1]*
         yubar[mif1, mif1]*yubar[mif3, fl1])/(192*Pi^2) + 
       (WCOHq3[fl1, mif1]*yd[mif3, fl2]*ydbar[fl1, fl2]*yubar[mif3, mif2])/
        (32*Pi^2) + (WCOHq3[mif3, fl1]*yd[fl1, fl2]*ydbar[mif1, fl2]*
         yubar[mif3, mif2])/(96*Pi^2) + (g3*WCOuGbar[mif1, fl1]*yu[mif3, fl1]*
         yubar[mif3, mif2])/(12*Pi^2) - (g3*WCOuGbar[mif1, mif4]*
         yu[mif3, mif4]*yubar[mif3, mif2])/(4*Pi^2) + 
       (WCOHud[mif4, fl1]*ydbar[mif1, fl1]*yu[mif3, mif4]*yubar[mif3, mif2])/
        (192*Pi^2) - (WCOHq1[fl1, mif1]*yu[mif3, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/(64*Pi^2) + (WCOHq3[fl1, mif1]*yu[mif3, fl2]*
         yubar[fl1, fl2]*yubar[mif3, mif2])/(64*Pi^2) + 
       (WCOHq1[fl1, mif1]*yu[mif3, mif4]*yubar[fl1, mif4]*yubar[mif3, mif2])/
        (192*Pi^2) - (WCOHq3[fl1, mif1]*yu[mif3, mif4]*yubar[fl1, mif4]*
         yubar[mif3, mif2])/(64*Pi^2) + (g3*WCOuG[mif3, fl1]*yubar[mif1, fl1]*
         yubar[mif3, mif2])/(4*Pi^2) - (WCOHu[mif4, fl1]*yu[mif3, mif4]*
         yubar[mif1, fl1]*yubar[mif3, mif2])/(192*Pi^2) - 
       (WCOHq1[mif3, fl1]*yu[fl1, fl2]*yubar[mif1, fl2]*yubar[mif3, mif2])/
        (192*Pi^2) + (WCOHq3[mif3, fl1]*yu[fl1, fl2]*yubar[mif1, fl2]*
         yubar[mif3, mif2])/(192*Pi^2) - (g3*WCOuG[mif3, mif4]*
         yubar[mif1, mif4]*yubar[mif3, mif2])/(4*Pi^2) + 
       (WCOHudbar[mif4, fl1]*yd[mif3, fl1]*yubar[mif1, mif4]*
         yubar[mif3, mif2])/(192*Pi^2) + (WCOHq1[mif3, fl1]*yu[fl1, mif4]*
         yubar[mif1, mif4]*yubar[mif3, mif2])/(192*Pi^2) - 
       (WCOHq3[mif3, fl1]*yu[fl1, mif4]*yubar[mif1, mif4]*yubar[mif3, mif2])/
        (64*Pi^2) - (WCOHu[fl1, mif4]*yu[mif3, fl1]*yubar[mif1, mif4]*
         yubar[mif3, mif2])/(192*Pi^2), alphaOuu[mif1_, mif2_, mif3_, 
       mif4_] -> (g3^2*WCOqu1[mif1, mif2, mif3, mif4])/(24*Pi^2) + 
       (g3^2*WCOqu1[mif3, mif4, mif1, mif2])/(24*Pi^2) + 
       (g3^2*WCOqu8[mif1, mif2, mif3, mif4])/(1152*Pi^2) - 
       (g3^2*WCOqu8[mif1, mif4, mif3, mif2])/(384*Pi^2) - 
       (g3^2*WCOqu8[mif3, mif2, mif1, mif4])/(384*Pi^2) + 
       (g3^2*WCOqu8[mif3, mif4, mif1, mif2])/(1152*Pi^2) - 
       (g3^2*KroneckerDelta[mif3, mif4]*WCOuu[fl1, mif2, mif1, fl1])/
        (288*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOuu[fl1, mif2, mif3, 
          fl1])/(96*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*
         WCOuu[fl1, mif4, mif1, fl1])/(96*Pi^2) - 
       (g3^2*KroneckerDelta[mif1, mif2]*WCOuu[fl1, mif4, mif3, fl1])/
        (288*Pi^2) - (g3^2*KroneckerDelta[mif3, mif4]*WCOuu[mif1, fl1, fl1, 
          mif2])/(288*Pi^2) + (g3^2*KroneckerDelta[mif2, mif3]*
         WCOuu[mif1, fl1, fl1, mif4])/(96*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*WCOuu[mif1, MIF1, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif3]*WCOuu[mif1, mif2, MIF1, 
          mif4])/(24*Pi^2) + (g3^2*KroneckerDelta[MIF1, mif4]*
         WCOuu[mif1, mif2, mif3, MIF1])/(24*Pi^2) - 
       (g3^2*WCOuu[mif1, mif2, mif3, mif4])/(3*Pi^2) + 
       (g3^2*KroneckerDelta[mif1, MIF1]*WCOuu[MIF1, mif2, mif3, mif4])/
        (24*Pi^2) + (g3^2*KroneckerDelta[mif1, mif4]*WCOuu[mif3, fl1, fl1, 
          mif2])/(96*Pi^2) - (g3^2*KroneckerDelta[mif1, mif2]*
         WCOuu[mif3, fl1, fl1, mif4])/(288*Pi^2) - 
       (WCOqu1[fl1, fl2, mif3, mif4]*yu[fl2, mif2]*yubar[fl1, mif1])/
        (32*Pi^2) + (WCOqu8[fl1, fl2, mif3, mif4]*yu[fl2, mif2]*
         yubar[fl1, mif1])/(384*Pi^2) + (WCOud1[mif3, mif4, fl1, fl2]*
         yu[fl2, mif2]*yubar[fl1, mif1])/(64*Pi^2) - 
       (WCOud8[mif3, mif4, fl1, fl2]*yu[fl2, mif2]*yubar[fl1, mif1])/
        (768*Pi^2) + (WCOuu[fl1, fl2, mif3, mif4]*yu[fl2, mif2]*
         yubar[fl1, mif1])/(32*Pi^2) - (WCOqu8[fl1, fl2, mif3, mif2]*
         yu[fl2, mif4]*yubar[fl1, mif1])/(128*Pi^2) + 
       (WCOud8[mif3, mif2, fl1, fl2]*yu[fl2, mif4]*yubar[fl1, mif1])/
        (256*Pi^2) - (WCOqu8[fl1, fl2, mif1, mif4]*yu[fl2, mif2]*
         yubar[fl1, mif3])/(128*Pi^2) + (WCOud8[mif1, mif4, fl1, fl2]*
         yu[fl2, mif2]*yubar[fl1, mif3])/(256*Pi^2) - 
       (WCOqu1[fl1, fl2, mif1, mif2]*yu[fl2, mif4]*yubar[fl1, mif3])/
        (32*Pi^2) + (WCOqu8[fl1, fl2, mif1, mif2]*yu[fl2, mif4]*
         yubar[fl1, mif3])/(384*Pi^2) + (WCOud1[mif1, mif2, fl1, fl2]*
         yu[fl2, mif4]*yubar[fl1, mif3])/(64*Pi^2) - 
       (WCOud8[mif1, mif2, fl1, fl2]*yu[fl2, mif4]*yubar[fl1, mif3])/
        (768*Pi^2) + (WCOuu[fl1, fl2, mif1, mif2]*yu[fl2, mif4]*
         yubar[fl1, mif3])/(32*Pi^2) + (WCOqu8[fl2, fl1, mif3, mif4]*
         yu[fl1, mif2]*yubar[fl2, mif1])/(384*Pi^2) - 
       (WCOud8[mif3, mif4, fl2, fl1]*yu[fl1, mif2]*yubar[fl2, mif1])/
        (768*Pi^2) - (WCOqu8[fl2, fl1, mif3, mif2]*yu[fl1, mif4]*
         yubar[fl2, mif1])/(128*Pi^2) + (WCOud8[mif3, mif2, fl2, fl1]*
         yu[fl1, mif4]*yubar[fl2, mif1])/(256*Pi^2) - 
       (WCOqu8[fl2, fl1, mif1, mif4]*yu[fl1, mif2]*yubar[fl2, mif3])/
        (128*Pi^2) + (WCOud8[mif1, mif4, fl2, fl1]*yu[fl1, mif2]*
         yubar[fl2, mif3])/(256*Pi^2) + (WCOqu8[fl2, fl1, mif1, mif2]*
         yu[fl1, mif4]*yubar[fl2, mif3])/(384*Pi^2) - 
       (WCOud8[mif1, mif2, fl2, fl1]*yu[fl1, mif4]*yubar[fl2, mif3])/
        (768*Pi^2), alphaOuW[mif1_, mif2_] -> 
      (muH^2*alphaEWqp[mif1, mif3]*WCOHudbar[mif2, fl1]*yd[mif3, fl1])/
        (64*Pi^2) + (muH^2*alphaEWqpbar[mif3, mif1]*WCOHudbar[mif2, fl1]*
         yd[mif3, fl1])/(64*Pi^2) - ((I/64)*muH^2*alphaEWqtp[mif1, mif3]*
         WCOHudbar[mif2, fl1]*yd[mif3, fl1])/Pi^2 - 
       ((I/64)*muH^2*alphaEWqtpbar[mif3, mif1]*WCOHudbar[mif2, fl1]*
         yd[mif3, fl1])/Pi^2 - ((I/256)*muH^2*alphaRWqp[mif1, mif3]*
         WCOHudbar[mif2, fl1]*yd[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRWqpbar[mif3, mif1]*WCOHudbar[mif2, fl1]*
         yd[mif3, fl1])/Pi^2 - (muH^2*alphaRWqtp[mif1, mif3]*
         WCOHudbar[mif2, fl1]*yd[mif3, fl1])/(256*Pi^2) - 
       (muH^2*alphaRWqtpbar[mif3, mif1]*WCOHudbar[mif2, fl1]*yd[mif3, fl1])/
        (256*Pi^2) + (muH^2*alphaEWqp[mif1, mif3]*WCOHq1[mif3, fl1]*
         yu[fl1, mif2])/(64*Pi^2) + (muH^2*alphaEWqpbar[mif3, mif1]*
         WCOHq1[mif3, fl1]*yu[fl1, mif2])/(64*Pi^2) - 
       ((I/64)*muH^2*alphaEWqtp[mif1, mif3]*WCOHq1[mif3, fl1]*yu[fl1, mif2])/
        Pi^2 - ((I/64)*muH^2*alphaEWqtpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yu[fl1, mif2])/Pi^2 - ((I/256)*muH^2*alphaRWqp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yu[fl1, mif2])/Pi^2 - 
       ((I/256)*muH^2*alphaRWqpbar[mif3, mif1]*WCOHq1[mif3, fl1]*
         yu[fl1, mif2])/Pi^2 - (muH^2*alphaRWqtp[mif1, mif3]*
         WCOHq1[mif3, fl1]*yu[fl1, mif2])/(256*Pi^2) - 
       (muH^2*alphaRWqtpbar[mif3, mif1]*WCOHq1[mif3, fl1]*yu[fl1, mif2])/
        (256*Pi^2) - (3*muH^2*alphaEWqp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yu[fl1, mif2])/(64*Pi^2) - (3*muH^2*alphaEWqpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yu[fl1, mif2])/(64*Pi^2) + 
       (((3*I)/64)*muH^2*alphaEWqtp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yu[fl1, mif2])/Pi^2 + (((3*I)/64)*muH^2*alphaEWqtpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yu[fl1, mif2])/Pi^2 + 
       (((3*I)/256)*muH^2*alphaRWqp[mif1, mif3]*WCOHq3[mif3, fl1]*
         yu[fl1, mif2])/Pi^2 + (((3*I)/256)*muH^2*alphaRWqpbar[mif3, mif1]*
         WCOHq3[mif3, fl1]*yu[fl1, mif2])/Pi^2 + 
       (3*muH^2*alphaRWqtp[mif1, mif3]*WCOHq3[mif3, fl1]*yu[fl1, mif2])/
        (256*Pi^2) + (3*muH^2*alphaRWqtpbar[mif3, mif1]*WCOHq3[mif3, fl1]*
         yu[fl1, mif2])/(256*Pi^2) - (alphaEWqp[mif1, mif3]*yd[mif3, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif2])/(64*Pi^2) - 
       (alphaEWqpbar[mif3, mif1]*yd[mif3, fl1]*ydbar[fl2, fl1]*yu[fl2, mif2])/
        (64*Pi^2) + ((I/64)*alphaEWqtp[mif1, mif3]*yd[mif3, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif2])/Pi^2 + 
       ((I/64)*alphaEWqtpbar[mif3, mif1]*yd[mif3, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif2])/Pi^2 + ((I/256)*alphaRWqp[mif1, mif3]*yd[mif3, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif2])/Pi^2 + 
       ((I/256)*alphaRWqpbar[mif3, mif1]*yd[mif3, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif2])/Pi^2 + (alphaRWqtp[mif1, mif3]*yd[mif3, fl1]*
         ydbar[fl2, fl1]*yu[fl2, mif2])/(256*Pi^2) + 
       (alphaRWqtpbar[mif3, mif1]*yd[mif3, fl1]*ydbar[fl2, fl1]*
         yu[fl2, mif2])/(256*Pi^2) + (g3^2*alphaEWqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yu[MIF1, mif2])/(48*Pi^2) + 
       (g3^2*alphaEWqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yu[MIF1, mif2])/(48*Pi^2) - ((I/48)*g3^2*alphaEWqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yu[MIF1, mif2])/Pi^2 - 
       ((I/48)*g3^2*alphaEWqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yu[MIF1, mif2])/Pi^2 - ((I/192)*g3^2*alphaRWqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yu[MIF1, mif2])/Pi^2 - 
       ((I/192)*g3^2*alphaRWqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yu[MIF1, mif2])/Pi^2 - (g3^2*alphaRWqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yu[MIF1, mif2])/(192*Pi^2) - 
       (g3^2*alphaRWqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yu[MIF1, mif2])/(192*Pi^2) - (muH^2*alphaEWqp[mif1, mif3]*
         WCOHu[fl1, mif2]*yu[mif3, fl1])/(64*Pi^2) - 
       (muH^2*alphaEWqpbar[mif3, mif1]*WCOHu[fl1, mif2]*yu[mif3, fl1])/
        (64*Pi^2) + ((I/64)*muH^2*alphaEWqtp[mif1, mif3]*WCOHu[fl1, mif2]*
         yu[mif3, fl1])/Pi^2 + ((I/64)*muH^2*alphaEWqtpbar[mif3, mif1]*
         WCOHu[fl1, mif2]*yu[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRWqp[mif1, mif3]*WCOHu[fl1, mif2]*yu[mif3, fl1])/
        Pi^2 + ((I/256)*muH^2*alphaRWqpbar[mif3, mif1]*WCOHu[fl1, mif2]*
         yu[mif3, fl1])/Pi^2 + (muH^2*alphaRWqtp[mif1, mif3]*WCOHu[fl1, mif2]*
         yu[mif3, fl1])/(256*Pi^2) + (muH^2*alphaRWqtpbar[mif3, mif1]*
         WCOHu[fl1, mif2]*yu[mif3, fl1])/(256*Pi^2) + 
       (g3^2*alphaEWqp[mif1, mif3]*KroneckerDelta[MIF1, mif2]*yu[mif3, MIF1])/
        (48*Pi^2) + (g3^2*alphaEWqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yu[mif3, MIF1])/(48*Pi^2) - ((I/48)*g3^2*alphaEWqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yu[mif3, MIF1])/Pi^2 - 
       ((I/48)*g3^2*alphaEWqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yu[mif3, MIF1])/Pi^2 - ((I/192)*g3^2*alphaRWqp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yu[mif3, MIF1])/Pi^2 - 
       ((I/192)*g3^2*alphaRWqpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yu[mif3, MIF1])/Pi^2 - (g3^2*alphaRWqtp[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yu[mif3, MIF1])/(192*Pi^2) - 
       (g3^2*alphaRWqtpbar[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yu[mif3, MIF1])/(192*Pi^2) - (g3^2*alphaEWqp[mif1, mif3]*
         yu[mif3, mif2])/(6*Pi^2) - (g3^2*alphaEWqpbar[mif3, mif1]*
         yu[mif3, mif2])/(6*Pi^2) + ((I/6)*g3^2*alphaEWqtp[mif1, mif3]*
         yu[mif3, mif2])/Pi^2 + ((I/6)*g3^2*alphaEWqtpbar[mif3, mif1]*
         yu[mif3, mif2])/Pi^2 + ((I/24)*g3^2*alphaRWqp[mif1, mif3]*
         yu[mif3, mif2])/Pi^2 + ((I/24)*g3^2*alphaRWqpbar[mif3, mif1]*
         yu[mif3, mif2])/Pi^2 + (g3^2*alphaRWqtp[mif1, mif3]*yu[mif3, mif2])/
        (24*Pi^2) + (g3^2*alphaRWqtpbar[mif3, mif1]*yu[mif3, mif2])/
        (24*Pi^2) + (alphaEWqp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif3, mif2])/(64*Pi^2) + (alphaEWqpbar[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yu[mif3, mif2])/(64*Pi^2) - 
       ((I/64)*alphaEWqtp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif3, mif2])/Pi^2 - ((I/64)*alphaEWqtpbar[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif3, mif2])/Pi^2 - 
       ((I/256)*alphaRWqp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif3, mif2])/Pi^2 - ((I/256)*alphaRWqpbar[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif3, mif2])/Pi^2 - 
       (alphaRWqtp[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*yu[mif3, mif2])/
        (256*Pi^2) - (alphaRWqtpbar[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif3, mif2])/(256*Pi^2) + (alphaEWqp[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif3, mif2])/(192*Pi^2) + 
       (alphaEWqpbar[mif3, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2]*yu[mif3, mif2])/
        (192*Pi^2) - ((I/192)*alphaEWqtp[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif3, mif2])/Pi^2 - 
       ((I/192)*alphaEWqtpbar[mif3, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif3, mif2])/Pi^2 - ((I/768)*alphaRWqp[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif3, mif2])/Pi^2 - 
       ((I/768)*alphaRWqpbar[mif3, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif3, mif2])/Pi^2 - (alphaRWqtp[mif1, mif3]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yu[mif3, mif2])/(768*Pi^2) - 
       (alphaRWqtpbar[mif3, mif1]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif3, mif2])/(768*Pi^2) + (alphaEWqp[mif1, mif3]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/(64*Pi^2) + 
       (alphaEWqpbar[mif3, mif1]*yu[fl1, fl2]*yu[mif3, mif2]*yubar[fl1, fl2])/
        (64*Pi^2) - ((I/64)*alphaEWqtp[mif1, mif3]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/64)*alphaEWqtpbar[mif3, mif1]*yu[fl1, fl2]*yu[mif3, mif2]*
         yubar[fl1, fl2])/Pi^2 - ((I/256)*alphaRWqp[mif1, mif3]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/Pi^2 - 
       ((I/256)*alphaRWqpbar[mif3, mif1]*yu[fl1, fl2]*yu[mif3, mif2]*
         yubar[fl1, fl2])/Pi^2 - (alphaRWqtp[mif1, mif3]*yu[fl1, fl2]*
         yu[mif3, mif2]*yubar[fl1, fl2])/(256*Pi^2) - 
       (alphaRWqtpbar[mif3, mif1]*yu[fl1, fl2]*yu[mif3, mif2]*
         yubar[fl1, fl2])/(256*Pi^2), alphaOuWbar[mif1_, mif2_] -> 
      (muH^2*alphaEWqp[mif3, mif1]*WCOHud[mif2, fl1]*ydbar[mif3, fl1])/
        (64*Pi^2) + (muH^2*alphaEWqpbar[mif1, mif3]*WCOHud[mif2, fl1]*
         ydbar[mif3, fl1])/(64*Pi^2) + ((I/64)*muH^2*alphaEWqtp[mif3, mif1]*
         WCOHud[mif2, fl1]*ydbar[mif3, fl1])/Pi^2 + 
       ((I/64)*muH^2*alphaEWqtpbar[mif1, mif3]*WCOHud[mif2, fl1]*
         ydbar[mif3, fl1])/Pi^2 + ((I/256)*muH^2*alphaRWqp[mif3, mif1]*
         WCOHud[mif2, fl1]*ydbar[mif3, fl1])/Pi^2 + 
       ((I/256)*muH^2*alphaRWqpbar[mif1, mif3]*WCOHud[mif2, fl1]*
         ydbar[mif3, fl1])/Pi^2 - (muH^2*alphaRWqtp[mif3, mif1]*
         WCOHud[mif2, fl1]*ydbar[mif3, fl1])/(256*Pi^2) - 
       (muH^2*alphaRWqtpbar[mif1, mif3]*WCOHud[mif2, fl1]*ydbar[mif3, fl1])/
        (256*Pi^2) + (muH^2*alphaEWqp[mif3, mif1]*WCOHq1[fl1, mif3]*
         yubar[fl1, mif2])/(64*Pi^2) + (muH^2*alphaEWqpbar[mif1, mif3]*
         WCOHq1[fl1, mif3]*yubar[fl1, mif2])/(64*Pi^2) + 
       ((I/64)*muH^2*alphaEWqtp[mif3, mif1]*WCOHq1[fl1, mif3]*
         yubar[fl1, mif2])/Pi^2 + ((I/64)*muH^2*alphaEWqtpbar[mif1, mif3]*
         WCOHq1[fl1, mif3]*yubar[fl1, mif2])/Pi^2 + 
       ((I/256)*muH^2*alphaRWqp[mif3, mif1]*WCOHq1[fl1, mif3]*
         yubar[fl1, mif2])/Pi^2 + ((I/256)*muH^2*alphaRWqpbar[mif1, mif3]*
         WCOHq1[fl1, mif3]*yubar[fl1, mif2])/Pi^2 - 
       (muH^2*alphaRWqtp[mif3, mif1]*WCOHq1[fl1, mif3]*yubar[fl1, mif2])/
        (256*Pi^2) - (muH^2*alphaRWqtpbar[mif1, mif3]*WCOHq1[fl1, mif3]*
         yubar[fl1, mif2])/(256*Pi^2) - (3*muH^2*alphaEWqp[mif3, mif1]*
         WCOHq3[fl1, mif3]*yubar[fl1, mif2])/(64*Pi^2) - 
       (3*muH^2*alphaEWqpbar[mif1, mif3]*WCOHq3[fl1, mif3]*yubar[fl1, mif2])/
        (64*Pi^2) - (((3*I)/64)*muH^2*alphaEWqtp[mif3, mif1]*
         WCOHq3[fl1, mif3]*yubar[fl1, mif2])/Pi^2 - 
       (((3*I)/64)*muH^2*alphaEWqtpbar[mif1, mif3]*WCOHq3[fl1, mif3]*
         yubar[fl1, mif2])/Pi^2 - (((3*I)/256)*muH^2*alphaRWqp[mif3, mif1]*
         WCOHq3[fl1, mif3]*yubar[fl1, mif2])/Pi^2 - 
       (((3*I)/256)*muH^2*alphaRWqpbar[mif1, mif3]*WCOHq3[fl1, mif3]*
         yubar[fl1, mif2])/Pi^2 + (3*muH^2*alphaRWqtp[mif3, mif1]*
         WCOHq3[fl1, mif3]*yubar[fl1, mif2])/(256*Pi^2) + 
       (3*muH^2*alphaRWqtpbar[mif1, mif3]*WCOHq3[fl1, mif3]*yubar[fl1, mif2])/
        (256*Pi^2) - (alphaEWqp[mif3, mif1]*yd[fl1, fl2]*ydbar[mif3, fl2]*
         yubar[fl1, mif2])/(64*Pi^2) - (alphaEWqpbar[mif1, mif3]*yd[fl1, fl2]*
         ydbar[mif3, fl2]*yubar[fl1, mif2])/(64*Pi^2) - 
       ((I/64)*alphaEWqtp[mif3, mif1]*yd[fl1, fl2]*ydbar[mif3, fl2]*
         yubar[fl1, mif2])/Pi^2 - ((I/64)*alphaEWqtpbar[mif1, mif3]*
         yd[fl1, fl2]*ydbar[mif3, fl2]*yubar[fl1, mif2])/Pi^2 - 
       ((I/256)*alphaRWqp[mif3, mif1]*yd[fl1, fl2]*ydbar[mif3, fl2]*
         yubar[fl1, mif2])/Pi^2 - ((I/256)*alphaRWqpbar[mif1, mif3]*
         yd[fl1, fl2]*ydbar[mif3, fl2]*yubar[fl1, mif2])/Pi^2 + 
       (alphaRWqtp[mif3, mif1]*yd[fl1, fl2]*ydbar[mif3, fl2]*
         yubar[fl1, mif2])/(256*Pi^2) + (alphaRWqtpbar[mif1, mif3]*
         yd[fl1, fl2]*ydbar[mif3, fl2]*yubar[fl1, mif2])/(256*Pi^2) + 
       (g3^2*alphaEWqp[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yubar[MIF1, mif2])/(48*Pi^2) + (g3^2*alphaEWqpbar[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yubar[MIF1, mif2])/(48*Pi^2) + 
       ((I/48)*g3^2*alphaEWqtp[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yubar[MIF1, mif2])/Pi^2 + ((I/48)*g3^2*alphaEWqtpbar[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yubar[MIF1, mif2])/Pi^2 + 
       ((I/192)*g3^2*alphaRWqp[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yubar[MIF1, mif2])/Pi^2 + ((I/192)*g3^2*alphaRWqpbar[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yubar[MIF1, mif2])/Pi^2 - 
       (g3^2*alphaRWqtp[mif3, mif1]*KroneckerDelta[MIF1, mif3]*
         yubar[MIF1, mif2])/(192*Pi^2) - (g3^2*alphaRWqtpbar[mif1, mif3]*
         KroneckerDelta[MIF1, mif3]*yubar[MIF1, mif2])/(192*Pi^2) - 
       (muH^2*alphaEWqp[mif3, mif1]*WCOHu[mif2, fl1]*yubar[mif3, fl1])/
        (64*Pi^2) - (muH^2*alphaEWqpbar[mif1, mif3]*WCOHu[mif2, fl1]*
         yubar[mif3, fl1])/(64*Pi^2) - ((I/64)*muH^2*alphaEWqtp[mif3, mif1]*
         WCOHu[mif2, fl1]*yubar[mif3, fl1])/Pi^2 - 
       ((I/64)*muH^2*alphaEWqtpbar[mif1, mif3]*WCOHu[mif2, fl1]*
         yubar[mif3, fl1])/Pi^2 - ((I/256)*muH^2*alphaRWqp[mif3, mif1]*
         WCOHu[mif2, fl1]*yubar[mif3, fl1])/Pi^2 - 
       ((I/256)*muH^2*alphaRWqpbar[mif1, mif3]*WCOHu[mif2, fl1]*
         yubar[mif3, fl1])/Pi^2 + (muH^2*alphaRWqtp[mif3, mif1]*
         WCOHu[mif2, fl1]*yubar[mif3, fl1])/(256*Pi^2) + 
       (muH^2*alphaRWqtpbar[mif1, mif3]*WCOHu[mif2, fl1]*yubar[mif3, fl1])/
        (256*Pi^2) + (g3^2*alphaEWqp[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yubar[mif3, MIF1])/(48*Pi^2) + (g3^2*alphaEWqpbar[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yubar[mif3, MIF1])/(48*Pi^2) + 
       ((I/48)*g3^2*alphaEWqtp[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yubar[mif3, MIF1])/Pi^2 + ((I/48)*g3^2*alphaEWqtpbar[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yubar[mif3, MIF1])/Pi^2 + 
       ((I/192)*g3^2*alphaRWqp[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yubar[mif3, MIF1])/Pi^2 + ((I/192)*g3^2*alphaRWqpbar[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yubar[mif3, MIF1])/Pi^2 - 
       (g3^2*alphaRWqtp[mif3, mif1]*KroneckerDelta[MIF1, mif2]*
         yubar[mif3, MIF1])/(192*Pi^2) - (g3^2*alphaRWqtpbar[mif1, mif3]*
         KroneckerDelta[MIF1, mif2]*yubar[mif3, MIF1])/(192*Pi^2) - 
       (g3^2*alphaEWqp[mif3, mif1]*yubar[mif3, mif2])/(6*Pi^2) - 
       (g3^2*alphaEWqpbar[mif1, mif3]*yubar[mif3, mif2])/(6*Pi^2) - 
       ((I/6)*g3^2*alphaEWqtp[mif3, mif1]*yubar[mif3, mif2])/Pi^2 - 
       ((I/6)*g3^2*alphaEWqtpbar[mif1, mif3]*yubar[mif3, mif2])/Pi^2 - 
       ((I/24)*g3^2*alphaRWqp[mif3, mif1]*yubar[mif3, mif2])/Pi^2 - 
       ((I/24)*g3^2*alphaRWqpbar[mif1, mif3]*yubar[mif3, mif2])/Pi^2 + 
       (g3^2*alphaRWqtp[mif3, mif1]*yubar[mif3, mif2])/(24*Pi^2) + 
       (g3^2*alphaRWqtpbar[mif1, mif3]*yubar[mif3, mif2])/(24*Pi^2) + 
       (alphaEWqp[mif3, mif1]*yd[fl1, fl2]*ydbar[fl1, fl2]*yubar[mif3, mif2])/
        (64*Pi^2) + (alphaEWqpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif3, mif2])/(64*Pi^2) + ((I/64)*alphaEWqtp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/64)*alphaEWqtpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 + ((I/256)*alphaRWqp[mif3, mif1]*
         yd[fl1, fl2]*ydbar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/256)*alphaRWqpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 - (alphaRWqtp[mif3, mif1]*yd[fl1, fl2]*
         ydbar[fl1, fl2]*yubar[mif3, mif2])/(256*Pi^2) - 
       (alphaRWqtpbar[mif1, mif3]*yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif3, mif2])/(256*Pi^2) + (alphaEWqp[mif3, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yubar[mif3, mif2])/(192*Pi^2) + 
       (alphaEWqpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif3, mif2])/(192*Pi^2) + ((I/192)*alphaEWqtp[mif3, mif1]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/192)*alphaEWqtpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 + ((I/768)*alphaRWqp[mif3, mif1]*
         yl[fl1, fl2]*ylbar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/768)*alphaRWqpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 - (alphaRWqtp[mif3, mif1]*yl[fl1, fl2]*
         ylbar[fl1, fl2]*yubar[mif3, mif2])/(768*Pi^2) - 
       (alphaRWqtpbar[mif1, mif3]*yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif3, mif2])/(768*Pi^2) + (alphaEWqp[mif3, mif1]*yu[fl1, fl2]*
         yubar[fl1, fl2]*yubar[mif3, mif2])/(64*Pi^2) + 
       (alphaEWqpbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/(64*Pi^2) + ((I/64)*alphaEWqtp[mif3, mif1]*
         yu[fl1, fl2]*yubar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/64)*alphaEWqtpbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 + ((I/256)*alphaRWqp[mif3, mif1]*
         yu[fl1, fl2]*yubar[fl1, fl2]*yubar[mif3, mif2])/Pi^2 + 
       ((I/256)*alphaRWqpbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/Pi^2 - (alphaRWqtp[mif3, mif1]*yu[fl1, fl2]*
         yubar[fl1, fl2]*yubar[mif3, mif2])/(256*Pi^2) - 
       (alphaRWqtpbar[mif1, mif3]*yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif3, mif2])/(256*Pi^2), alphaOlambdad[mif1_, mif2_] -> 
      (5*muH^2*WCOqd1[mif1, fl1, fl2, mif2]*yd[fl1, fl2])/(48*Pi^2) + 
       (5*muH^2*WCOqd8[mif1, fl1, fl2, mif2]*yd[fl1, fl2])/(36*Pi^2) - 
       (muH^2*WCOHq1[mif1, fl1]*yd[fl1, mif2])/(32*Pi^2) - 
       (3*muH^2*WCOHq3[mif1, fl1]*yd[fl1, mif2])/(32*Pi^2) + 
       (muH^2*WCOHd[fl1, mif2]*yd[mif1, fl1])/(32*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*yd[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*yd[mif1, mif2])/(3*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         yd[MIF1, mif2])/(24*Pi^2) + (yd[fl1, fl2]*yd[mif1, mif2]*
         ydbar[fl1, fl2])/(32*Pi^2) - (muH^2*WCOledqbar[fl1, fl2, mif2, mif1]*
         yl[fl1, fl2])/(48*Pi^2) + (yd[mif1, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(96*Pi^2) + (muH^2*WCOHud[fl1, mif2]*yu[mif1, fl1])/
        (32*Pi^2) - (muH^2*WCOquqd1[fl1, fl2, mif1, mif2]*yubar[fl1, fl2])/
        (16*Pi^2) + (yd[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2) - 
       (yd[fl1, mif2]*yu[mif1, fl2]*yubar[fl1, fl2])/(32*Pi^2) - 
       (muH^2*WCOquqd1[mif1, fl1, fl2, mif2]*yubar[fl2, fl1])/(96*Pi^2) - 
       (muH^2*WCOquqd8[mif1, fl1, fl2, mif2]*yubar[fl2, fl1])/(72*Pi^2), 
     alphaOlambdadbar[mif1_, mif2_] -> 
      (5*muH^2*WCOqd1[fl1, mif1, mif2, fl2]*ydbar[fl1, fl2])/(48*Pi^2) + 
       (5*muH^2*WCOqd8[fl1, mif1, mif2, fl2]*ydbar[fl1, fl2])/(36*Pi^2) - 
       (muH^2*WCOHq1[fl1, mif1]*ydbar[fl1, mif2])/(32*Pi^2) - 
       (3*muH^2*WCOHq3[fl1, mif1]*ydbar[fl1, mif2])/(32*Pi^2) + 
       (muH^2*WCOHd[mif2, fl1]*ydbar[mif1, fl1])/(32*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*ydbar[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*ydbar[mif1, mif2])/(3*Pi^2) + (yd[fl1, fl2]*ydbar[fl1, fl2]*
         ydbar[mif1, mif2])/(32*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         ydbar[MIF1, mif2])/(24*Pi^2) - (muH^2*WCOledq[fl1, fl2, mif2, mif1]*
         ylbar[fl1, fl2])/(48*Pi^2) + (ydbar[mif1, mif2]*yl[fl1, fl2]*
         ylbar[fl1, fl2])/(96*Pi^2) - (muH^2*WCOquqd1bar[fl1, fl2, mif1, 
          mif2]*yu[fl1, fl2])/(16*Pi^2) - 
       (muH^2*WCOquqd1bar[mif1, fl1, fl2, mif2]*yu[fl2, fl1])/(96*Pi^2) - 
       (muH^2*WCOquqd8bar[mif1, fl1, fl2, mif2]*yu[fl2, fl1])/(72*Pi^2) + 
       (ydbar[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2) + 
       (muH^2*WCOHudbar[fl1, mif2]*yubar[mif1, fl1])/(32*Pi^2) - 
       (ydbar[fl1, mif2]*yu[fl1, fl2]*yubar[mif1, fl2])/(32*Pi^2), 
     alphaOlambdae[mif1_, mif2_] -> 
      -(muH^2*WCOledq[mif1, mif2, fl1, fl2]*yd[fl2, fl1])/(16*Pi^2) + 
       (5*muH^2*WCOle[mif1, fl1, fl2, mif2]*yl[fl1, fl2])/(48*Pi^2) - 
       (muH^2*WCOHl1[mif1, fl1]*yl[fl1, mif2])/(32*Pi^2) - 
       (3*muH^2*WCOHl3[mif1, fl1]*yl[fl1, mif2])/(32*Pi^2) + 
       (muH^2*WCOHe[fl1, mif2]*yl[mif1, fl1])/(32*Pi^2) + 
       (yd[fl1, fl2]*ydbar[fl1, fl2]*yl[mif1, mif2])/(32*Pi^2) + 
       (yl[fl1, fl2]*yl[mif1, mif2]*ylbar[fl1, fl2])/(96*Pi^2) + 
       (muH^2*WCOlequ1[mif1, mif2, fl1, fl2]*yubar[fl1, fl2])/(16*Pi^2) + 
       (yl[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2), 
     alphaOlambdaebar[mif1_, mif2_] -> 
      -(muH^2*WCOledqbar[mif1, mif2, fl1, fl2]*ydbar[fl2, fl1])/(16*Pi^2) + 
       (5*muH^2*WCOle[fl1, mif1, mif2, fl2]*ylbar[fl1, fl2])/(48*Pi^2) - 
       (muH^2*WCOHl1[fl1, mif1]*ylbar[fl1, mif2])/(32*Pi^2) - 
       (3*muH^2*WCOHl3[fl1, mif1]*ylbar[fl1, mif2])/(32*Pi^2) + 
       (muH^2*WCOHe[mif2, fl1]*ylbar[mif1, fl1])/(32*Pi^2) + 
       (yd[fl1, fl2]*ydbar[fl1, fl2]*ylbar[mif1, mif2])/(32*Pi^2) + 
       (yl[fl1, fl2]*ylbar[fl1, fl2]*ylbar[mif1, mif2])/(96*Pi^2) + 
       (muH^2*WCOlequ1bar[mif1, mif2, fl1, fl2]*yu[fl1, fl2])/(16*Pi^2) + 
       (ylbar[mif1, mif2]*yu[fl1, fl2]*yubar[fl1, fl2])/(32*Pi^2), 
     alphaOlambdau[mif1_, mif2_] -> 
      (muH^2*WCOHudbar[mif2, fl1]*yd[mif1, fl1])/(32*Pi^2) - 
       (muH^2*WCOquqd1[fl1, mif2, mif1, fl2]*ydbar[fl1, fl2])/(96*Pi^2) - 
       (muH^2*WCOquqd1[mif1, mif2, fl1, fl2]*ydbar[fl1, fl2])/(16*Pi^2) - 
       (muH^2*WCOquqd8[fl1, mif2, mif1, fl2]*ydbar[fl1, fl2])/(72*Pi^2) + 
       (muH^2*WCOlequ1[fl1, fl2, mif1, mif2]*ylbar[fl1, fl2])/(48*Pi^2) + 
       (5*muH^2*WCOqu1[mif1, fl1, fl2, mif2]*yu[fl1, fl2])/(48*Pi^2) + 
       (5*muH^2*WCOqu8[mif1, fl1, fl2, mif2]*yu[fl1, fl2])/(36*Pi^2) + 
       (muH^2*WCOHq1[mif1, fl1]*yu[fl1, mif2])/(32*Pi^2) - 
       (3*muH^2*WCOHq3[mif1, fl1]*yu[fl1, mif2])/(32*Pi^2) - 
       (yd[mif1, fl1]*ydbar[fl2, fl1]*yu[fl2, mif2])/(32*Pi^2) - 
       (muH^2*WCOHu[fl1, mif2]*yu[mif1, fl1])/(32*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*yu[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*yu[mif1, mif2])/(3*Pi^2) + (yd[fl1, fl2]*ydbar[fl1, fl2]*
         yu[mif1, mif2])/(32*Pi^2) + (yl[fl1, fl2]*ylbar[fl1, fl2]*
         yu[mif1, mif2])/(96*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         yu[MIF1, mif2])/(24*Pi^2) + (yu[fl1, fl2]*yu[mif1, mif2]*
         yubar[fl1, fl2])/(32*Pi^2), alphaOlambdaubar[mif1_, mif2_] -> 
      -(muH^2*WCOquqd1bar[fl1, mif2, mif1, fl2]*yd[fl1, fl2])/(96*Pi^2) - 
       (muH^2*WCOquqd1bar[mif1, mif2, fl1, fl2]*yd[fl1, fl2])/(16*Pi^2) - 
       (muH^2*WCOquqd8bar[fl1, mif2, mif1, fl2]*yd[fl1, fl2])/(72*Pi^2) + 
       (muH^2*WCOHud[mif2, fl1]*ydbar[mif1, fl1])/(32*Pi^2) + 
       (muH^2*WCOlequ1bar[fl1, fl2, mif1, mif2]*yl[fl1, fl2])/(48*Pi^2) + 
       (5*muH^2*WCOqu1[fl1, mif1, mif2, fl2]*yubar[fl1, fl2])/(48*Pi^2) + 
       (5*muH^2*WCOqu8[fl1, mif1, mif2, fl2]*yubar[fl1, fl2])/(36*Pi^2) + 
       (muH^2*WCOHq1[fl1, mif1]*yubar[fl1, mif2])/(32*Pi^2) - 
       (3*muH^2*WCOHq3[fl1, mif1]*yubar[fl1, mif2])/(32*Pi^2) - 
       (yd[fl1, fl2]*ydbar[mif1, fl2]*yubar[fl1, mif2])/(32*Pi^2) - 
       (muH^2*WCOHu[mif2, fl1]*yubar[mif1, fl1])/(32*Pi^2) + 
       (g3^2*KroneckerDelta[MIF1, mif2]*yubar[mif1, MIF1])/(24*Pi^2) - 
       (g3^2*yubar[mif1, mif2])/(3*Pi^2) + (yd[fl1, fl2]*ydbar[fl1, fl2]*
         yubar[mif1, mif2])/(32*Pi^2) + (yl[fl1, fl2]*ylbar[fl1, fl2]*
         yubar[mif1, mif2])/(96*Pi^2) + (yu[fl1, fl2]*yubar[fl1, fl2]*
         yubar[mif1, mif2])/(32*Pi^2) + (g3^2*KroneckerDelta[mif1, MIF1]*
         yubar[MIF1, mif2])/(24*Pi^2)}

